RiemCirc: A Generator of Nodes and Weights for Riemann Integration on the Circle

RiemCirc is a C++ program which allocates points inside the unit circle for numerical quadrature on the circle, aiming at homogeneous equidistant distribution. The weights of the quadrature rule are computed by the area of the tiles that surround these nodes. The shapes of the areas are polygonal, defined by Voronoi tessellation.

==> anc/003.asc <==
-0.4011621891855906 -0.3781963099963269 1.047197551196599
0.528108706667149 -0.1583184918743369 1.047197551196599
-0.1269465174815585 0.5365148018706641 1.047197551196596
# +- 1.527649669027172e-15


==> anc/004.asc <==
-0.3603982856881688 0.4799647623190766 0.7853981633974466
0.4799647623190769 0.3603982856881688 0.7853981633974481
-0.4799647623190769 -0.3603982856881687 0.7853981633974481
0.3603982856881688 -0.4799647623190768 0.7853981633974481
# 3.141592653589791
# 3.141592653589791 +- 6.401858262767178e-16


==> anc/005.asc <==
-0.07600956785944193 -0.6190102952447489 0.6283185307286627
0.4253381547004013 0.4561125455292594 0.6283185307215016
-0.3023520904326717 0.5454671515725209 0.6283185307210315
-0.6122020231668674 -0.1189953061129247 0.6283185307094443
0.5652255267585795 -0.2635740957441066 0.628318530709153
# 3.141592653589793
# 3.141592653589793 +- 7.571065531710026e-12


==> anc/006.asc <==
-0.2748108903152021 -0.5350468756027658 0.5630729144092886
-0.3259587414716154 0.5055166500042396 0.5630729144132681
0.6007696317376986 0.02953022557425818 0.5630729144192135
0.3085481036491445 0.6007320114169777 0.4841246368732142
0.3659751308404363 -0.5675765018759802 0.4841246367954701
-0.6745232347060566 -0.03315550964795101 0.4841246366793383
# 3.141592653589793
# 3.141592653589793 +- 0.03947413881562461


==> anc/007.asc <==
5.845454398872329e-15 -1.176868445151117e-15 0.4237797362977914
-0.6897880750316397 0.1163232616521237 0.4529688195487749
-0.2441551378738604 0.6555356270310986 0.4529688195487247
-0.4456329371575056 -0.5392123653790183 0.452968819548717
0.4456329371577834 0.5392123653788178 0.4529688195486168
0.2441551378741748 -0.6555356270310085 0.4529688195486093
0.6897880750316843 -0.1163232616521472 0.4529688195485589
# 3.141592653589793
# 3.141592653589793 +- 0.01021405143203771


==> anc/008.asc <==
-1.955637056209559e-12 8.498261334488128e-13 0.422409935835284
0.4894239854910481 -0.5115553616745058 0.3884546740369051
0.7051009505093176 0.06369752917958672 0.3884546740334381
-0.09479922313592809 -0.7015966312185079 0.3884546739861736
0.3898225181932741 0.5909848813258275 0.3884546739783826
-0.607636683127198 -0.3633213274484425 0.388454673919445
-0.2190002212223952 0.673248563880234 0.3884546739131972
-0.6629113272643206 0.2485423461974917 0.3884546738869675
# 3.141592653589793
# 3.141592653589793 +- 0.01122964732637885


==> anc/009.asc <==
3.280866980973685e-11 -2.258065716447426e-11 0.4217676072746275
-0.6007395410674548 0.3850071976061638 0.3399781328061193
-0.1525457997549585 0.6970282042354239 0.3399781322623015
-0.6970282028475578 -0.1525458061598458 0.3399781321685678
0.3850072017878855 0.6007395387219266 0.3399781308556754
-0.3850071939951318 -0.6007395437389479 0.3399781307231158
0.6970282046837514 0.1525457996325962 0.3399781294102234
0.1525458060374837 -0.6970282032958851 0.3399781293164899
0.60073954139342 -0.3850071981768534 0.339978128772672
# 3.141592653589792
# 3.141592653589792 +- 0.02570395264551343


==> anc/010.asc <==
-0.1968560842702532 -0.1139292951247957 0.3017216278548772
0.1968602513884922 0.1139319622573967 0.301719923361781
-0.1596773449291372 0.6904995282335618 0.3421426698059922
0.1596755243013483 -0.6905005939658047 0.3421418652749005
0.6080729228875824 -0.3866189921186238 0.3307837588732799
-0.6080746856689557 0.3866175594027061 0.3307829528544425
-0.3986032928201202 -0.6406923146040583 0.3008552410825901
0.3986028805774461 0.6406936545988942 0.3008551027369582
-0.7413180733049157 -0.1649005735664127 0.2952949171396251
0.7413193799037208 0.1648997182509041 0.2952945946053464
# 3.141592653589794
# 3.141592653589794 +- 0.01869220931421465


==> anc/011.asc <==
0.1955074935219712 0.1123566355918505 0.300173962831936
-0.1966714118143968 -0.1143341242882366 0.2989001591869574
0.3397179397719981 -0.6111002514884788 0.3137680425799485
-0.5367747138575601 0.4691323664969301 0.3033885924304617
-0.1144047012311887 0.7070505036714156 0.3007147259223104
0.6901173962854181 -0.2674517573511953 0.2831062887970061
-0.1376761523803018 -0.7291936210318615 0.2816012535931623
-0.7561930645200488 0.01689298770740903 0.2694681159572381
0.3862409617610875 0.6512491691069466 0.2684851953311825
0.7236160666200707 0.2483271415992638 0.2613220007700564
-0.594124034630013 -0.4833489760267854 0.2606643161895338
# 3.141592653589793
# 3.141592653589793 +- 0.01787378621176801


==> anc/012.asc <==
0.02382758117905181 0.292308952906345 0.2573568969341437
0.2412331895157609 -0.1667897819424512 0.2573568990144787
-0.2650607881033722 -0.1255191941760144 0.2573569021862985
0.6598398402741481 0.3117715433332783 0.2881169617412854
-0.5999219067463133 0.4155524308214756 0.2881169997004066
-0.05991782716995894 -0.7273238456200312 0.2881170278159755
-0.7724499734085889 -0.06742372613143753 0.2508984990942128
0.3278342776526795 0.7026731980443028 0.2508984373194229
0.4446158340517399 -0.6352493244303901 0.2508984737715701
0.7510867773565429 -0.1930079834814001 0.250825175468636
-0.5426932994790603 -0.5539561484157947 0.2508252200361676
-0.2083933589277177 0.7469642952728924 0.2508251605071952
# 3.141592653589794
# 3.141592653589794 +- 0.01542413169388714


==> anc/013.asc <==
0.1668381765832705 0.2344131273817445 0.2565364171262421
-0.2887979139871268 0.01850550286661843 0.2549869698124045
0.1249327920203566 -0.2675675887240735 0.2512781094067057
-0.3637636767924598 -0.6327849118065515 0.261199875065503
0.7162883503961428 -0.1410980746389787 0.2608315831363601
-0.4972235361554709 0.5518941897360153 0.2506286710965375
-0.08750763627428666 0.7423489335232714 0.2471196271140085
0.6991979813584805 0.3175747408618252 0.2337765478450476
-0.7013234248449591 -0.3189251153263327 0.2322818107292792
0.0829985356198687 -0.7762562016930286 0.2259256166316652
0.5314449306144349 -0.5730503087010618 0.2252400010231723
-0.7679684870890819 0.1624627923306838 0.2211617820872073
0.3839743270851719 0.6846668957903238 0.2206256425156601
# 3.141592653589794
# 3.141592653589794 +- 0.01488657734276169


==> anc/014.asc <==
-0.288068928846883 0.1490640988154805 0.2219589392747056
0.2880823185456004 -0.1491283146967806 0.2219438445941304
0.1536966491214833 0.2954434728763046 0.2230578859414074
-0.1536612135737668 -0.2954966591944421 0.2230426227456788
-0.2800801160507589 0.7014822306531368 0.2416618037422911
0.2800765270763519 -0.7015099750821501 0.2416745416579621
0.7607892569785217 0.0587812062423563 0.2352102908410804
-0.7608147958478854 -0.05868614351306113 0.23518509190355
-0.5997694424697032 -0.4978555417509812 0.2217553673426834
0.5997168383324214 0.4979572661030321 0.2217342107939277
0.1900967262985379 0.7680804696897987 0.2138654501317473
-0.190177030904117 -0.7680772959178255 0.2138708728199152
-0.6731371467574205 0.4216920115554387 0.213309611187128
0.6731756064541338 -0.4216493975004265 0.2133221206135859
# 3.141592653589794
# 3.141592653589794 +- 0.009735250306108069


==> anc/015.asc <==
0.3004025331737533 -0.1270057917758393 0.2228654607109814
0.115382494539977 0.3044954551474809 0.223444250724372
-0.3078918140406662 0.1145583859717595 0.218075607706819
-0.1265832910226929 -0.3035186314958598 0.2169646375168036
0.6914651036036178 0.2910382665675319 0.2225411457085679
-0.3823090603250631 0.6505030776051494 0.220872414012756
0.1975847551051859 -0.7296845277534523 0.2201714783635171
-0.5993537943881797 -0.4831071699197997 0.2113426879892753
-0.7678486987927162 -0.08850573885137634 0.2090245559208289
0.5788653864297797 -0.5316444327387415 0.1996441851202634
0.02518759420324708 0.786534956705108 0.1989488360725848
0.4525483923758316 0.6506893561091436 0.1953998159823175
0.7822474323115268 -0.1317897143283403 0.1950325234550677
-0.7130841244839257 0.3580597487090408 0.1936375308841574
-0.2447298326270623 -0.7600745509164932 0.193627523421481
# 3.141592653589793
# 3.141592653589793 +- 0.01165999021042278


==> anc/016.asc <==
-0.2595909781888555 -0.1571518196168906 0.2110249290690105
0.1200292485894957 0.3152698943498625 0.1975764047685117
0.3498472445533161 -0.0216697773820289 0.1949731892916246
0.1051359621097512 -0.3680055637180336 0.189317784451275
-0.295972043375781 0.2624376392475306 0.1837867289917387
0.6433971404064743 0.4248378803266067 0.2108353216107719
-0.1271827011093359 0.765499439514627 0.2069608201335863
0.6535341726663197 -0.4187845123542468 0.206174943427617
-0.5002490699385721 -0.5955108923580668 0.2018387801463228
-0.7572509267381357 0.1948011370888015 0.2005064123618586
-0.7474404670360938 -0.2355507869956271 0.1982593850523996
-0.1130439569886469 -0.777401840243368 0.1969310184244716
0.3204437123512428 0.7321620811601969 0.1913200274077939
0.8025786001967885 0.007156894538302698 0.1889390865843772
0.3394404840199176 -0.7330514088688111 0.182906430012378
-0.5464558613100555 0.6017630703900136 0.1802413918560559
# 3.141592653589794
# 3.141592653589794 +- 0.00941013252681505


==> anc/017.asc <==
-0.1852564116447566 0.24796407941521 0.206386717355514
-0.01256979149340406 -0.3298539828069869 0.1990435237026698
0.3325089069108432 -0.1039189252389597 0.1966895476447002
0.2241037801979949 0.3053712176109715 0.1850062484037632
-0.374695795476754 -0.1219321085287079 0.1801821857768599
0.7222096622183569 0.2777580523954127 0.1907227108038063
-0.4805717822478997 -0.6076081612125628 0.1913408209588632
0.2882644322190837 -0.7208431966992181 0.1883107271535032
0.1121342326200959 0.7699201463904215 0.1876972202413839
-0.7704202655549843 0.1280281079630834 0.1863727479199713
-0.2831544622696089 0.7324022178306858 0.182726779504896
0.612118930421951 -0.49305603944097 0.1820446789423599
-0.61154424465034 0.4940365622495904 0.1823348095696992
-0.1164951567807171 -0.7903724990766947 0.1762944887045729
0.792799890665066 -0.1215379977501157 0.1731028085595375
0.5085448892106179 0.6344640749950058 0.1675313363638433
-0.7611700851471315 -0.295645518568151 0.1658053019838493
# 3.141592653589793
# 3.141592653589793 +- 0.01034347306662226


==> anc/018.asc <==
0.001044756893633661 -0.00104781306129839 0.1618387343878782
-0.1733020791352138 0.3912657665494794 0.1720289632938846
-0.4281754387276732 0.02475602193447542 0.1714557475276999
0.2676329033998532 0.3390995841117377 0.1696170770989313
0.1883350894715221 -0.3913009081872392 0.1598434436194271
-0.2308297609106176 -0.3685230071725834 0.167186940675077
0.4318606748859019 -0.05880798046765438 0.163285535704856
-0.6537770411734787 0.4471214948312242 0.1907750379059305
0.1245942379233697 0.7835351083055299 0.1903602544094234
-0.6860038574867418 -0.4022441123680078 0.1896295165330495
0.7688965210202213 0.2185465447031434 0.1880118342546632
0.08173777538010694 -0.7990274516755013 0.1861512439437465
0.5192726163062074 -0.6214481838996467 0.1808920588945273
0.7775722493105593 -0.2489802481465201 0.1748237202374534
-0.3674765892352351 -0.7345039840565791 0.1702008997755503
0.5476712164092766 0.6130358063928548 0.1690198601733776
-0.3248196190403205 0.755377781467172 0.1681831616228635
-0.8218118134025457 0.02761481695661631 0.168288623531454
# 3.141592653589794
# 3.141592653589794 +- 0.01006968293009915


==> anc/019.asc <==
0.0005576044441209835 -0.001204040636987258 0.1601355069469945
0.003769474227017787 0.4291209859971117 0.1652376861947616
-0.3700537419988051 0.2173941731556686 0.1652770915219525
0.3742915174960893 0.2115967338238554 0.1651775288225036
-0.3738522250273589 -0.2125586499829913 0.1652566318255244
0.3713534841938211 -0.2184400009765364 0.1651579853268895
-0.002972695965481417 -0.4308744032160746 0.1651975241866633
-0.7938330653725795 -0.007671820668065685 0.1759721746748169
-0.4050109553295072 0.6826324602800419 0.1757360421652499
-0.3900859457403746 -0.6918073858640724 0.1762537950050733
0.3868724443323736 0.6933126721375974 0.1757804362061374
0.4060537725893479 -0.6827966857397006 0.1763023450351573
0.794193668763989 0.0120276446168149 0.1760650699957869
0.7070067296682825 0.4245512644061266 0.1556342507411966
-0.01247054832276752 0.824461755381971 0.1554569832027082
0.7208896140563001 -0.400904991108455 0.1558481936182183
-0.719011507657552 0.4037279321013502 0.1555000596751944
-0.7097640708038879 -0.4201192755623252 0.1557166248647819
0.01063745594905319 -0.8248505767938037 0.1558867235801824
# 3.141592653589793
# 3.141592653589793 +- 0.008183390773985057


==> anc/024.asc <==
-0.1154927921777976 0.1097732250784425 0.1289565599942065
0.116029950581297 -0.1108713642764499 0.1288363140403269
-0.2761641033703068 -0.3114028907173632 0.1382467051853278
0.2777271228127932 0.3101042045022808 0.1383810730732351
0.486187527260829 0.03090751836908286 0.129377468948935
-0.4860453847425372 -0.03293731814063013 0.1297083449644031
-0.02669098025449922 0.4923865979621732 0.130278383612183
0.02773413082915994 -0.4936351245973178 0.1300099741242878
-0.3865987718972157 0.3392101966698629 0.1260356405040228
0.3870364990040077 -0.3403360675894345 0.1257317111166636
0.3647439150949784 0.7242844528074041 0.1414276541518851
-0.3655693728536986 -0.7241777375808465 0.1416785551666006
-0.6461750051331466 -0.4920718004452021 0.1407939306417278
0.6452910508931367 0.4937777932952067 0.1402789370117598
-0.3412375401969086 0.747197403515115 0.1346294291457219
0.3428004156745839 -0.747169419665688 0.1346417014310769
-0.7970655772858865 0.2012274299628002 0.1345869576189699
0.7981641964985181 -0.1988289960688281 0.1343654030454239
0.8170665601725131 0.1766385809797558 0.1265191539078037
-0.818327705401825 -0.1739932273473022 0.1262784937708779
0.01943505049270737 0.8421749600609642 0.1225078589691208
-0.01920289595163664 -0.8423699057077542 0.1226801223113793
0.6549261960515814 -0.5402033807567023 0.1178340084558077
-0.6531563535604971 0.5421318443480405 0.1178082723980465
# 3.141592653589794
# 3.141592653589794 +- 0.006953113596750139


==> anc/027.asc <==
0.1936637121393758 -0.06155604633989771 0.1158873657951875
-0.1478804503121038 -0.1373241540625433 0.1158818700706502
-0.04373772092042933 0.1963466347430673 0.1160125075953953
0.339776114304309 0.3111811504189395 0.1219084955010171
-0.2398822382569905 -0.4767739862672349 0.1140508479055453
0.1037038208191356 -0.4504828915949798 0.1217439319802148
-0.4414536952137915 0.1344384492808585 0.122118531074472
-0.2907041386996673 0.4455212202883802 0.1143937929022928
0.5341082896551258 0.02700051822273117 0.1138710403608622
-0.4925722422929826 -0.2045981051648148 0.1133431803600361
0.4234721721726483 -0.3276439813916531 0.113248167685015
0.07358673041651712 0.5280543796343427 0.113855119648404
-0.709406054554002 0.4197879855754461 0.1238916869023786
0.4859409442277987 0.6662215185236676 0.1239490122726895
0.716423649343815 0.4086020285060252 0.1242989892359837
-0.01026220253078112 -0.8249516290806408 0.1242938076778983
-0.1692044723397115 0.8147363309182848 0.1192709992897877
0.7914491671084447 -0.2624016194513647 0.1194736331298012
-0.6253342790099463 -0.5507203807661759 0.1192349642348389
-0.355351405652474 -0.7773504938514977 0.1067248816259544
0.3294040167135029 -0.7569805124251106 0.1237190431733231
-0.8148787316949746 -0.2490133348574413 0.1081659178259154
-0.8199039526689541 0.09388224766736239 0.1231876119034394
-0.4986584415507199 0.6936409528438225 0.1065458900261839
0.6259957730864685 -0.5796572356998695 0.1080302855966573
0.8501312935734402 0.08767316334279801 0.107014027048316
0.1845060160793322 0.8331518509813133 0.1074770527675336
# 3.141592653589794
# 3.141592653589794 +- 0.006065656243572142


==> anc/032.asc <==
-0.1867310393875103 -0.105043669515344 0.1102039458392397
0.1903201125081163 0.1091115949051986 0.102225163576322
0.132040210820843 -0.1992329685496206 0.1033155487679021
-0.1025588579325137 0.2172237525019644 0.1030404142845584
-0.45896835745893 0.1685047818270301 0.1030002358723071
-0.08966952618615276 -0.4825664424063245 0.1027423975941927
0.5122424894692184 -0.03688875311439977 0.1010561661656969
0.2413271280212121 0.4585598275501246 0.102465081373508
0.4430617924642948 -0.323530791867166 0.09224917486111663
-0.3779609004060772 -0.4002107023015266 0.09732913312630415
-0.04463863969932503 0.5441172436737836 0.0933310721162091
0.4888727498271494 0.2682121188042793 0.09326839630827806
-0.5396650910322179 -0.1231236432366272 0.09782046645069159
0.2141181125970159 -0.5289517487121274 0.09301692486548377
-0.345339026364387 0.4559003525624362 0.09424237755819095
-0.8195823270223968 0.159773032084387 0.1031868782372903
-0.7098011175528968 0.445781007431316 0.1028425220892498
-0.2501015162418937 -0.7973526391746463 0.1021787481159289
0.7826363543421789 -0.3166426588046581 0.1006834850807913
0.05237478523956709 -0.8389058947325847 0.1017291623901735
0.09723293003765063 0.8405003836829106 0.09931010647241514
-0.7252237014983055 -0.4324139879814728 0.09877147680837456
0.8456628964827947 -0.013669158595898 0.09779967848917866
0.6317808833415485 0.5622837540701097 0.09916962583422559
0.3918309505395768 0.7533829366941437 0.09593570479989337
0.8018914780577218 0.2889723641949346 0.09575589521344779
-0.2237161706100246 0.818710369676209 0.09851443643060631
-0.527713360011012 -0.6764854429586554 0.09177430383930814
0.613882386771894 -0.5899636780326586 0.09661154537172556
0.366529837792224 -0.7830967936161184 0.08928381188060139
-0.8488881343899571 -0.145101546832358 0.09032597468960654
-0.5162428449799596 0.6962592709248211 0.08841279908697545
# 3.141592653589793
# 3.141592653589793 +- 0.004945334648853075


==> anc/036.asc <==
-0.001347147011964984 -0.002751073214590957 0.0841658611623816
0.248624947218273 0.1841945105915102 0.08563449061990298
-0.03287182312075584 0.3085467129801633 0.08560428866218141
0.2853006156592579 -0.1248849200191126 0.08605491268816781
-0.2840672403259167 0.1279956300450883 0.08580942228266043
0.03324881629399075 -0.3119763435098107 0.08632905217317058
-0.2544291709632875 -0.1838831886428087 0.08626004067349632
0.2289240511375251 0.5192209936800437 0.08999526085651852
0.5578057727986792 0.06685740653111379 0.08830668573836799
0.3357840549438358 -0.4481581233041157 0.08900113768445667
-0.3313017139696466 0.4585038772266265 0.08914820254393238
-0.5588156688185788 -0.05201268334310626 0.08843538388032834
-0.2285331443448673 -0.5112649028739072 0.0893324923188849
0.4848885475840922 0.3577296130579406 0.08036713166325202
-0.06373785004189704 0.5982271921308806 0.08023662957334209
0.5603625768690546 -0.2363359324446339 0.08300582552688372
-0.5522078911867679 0.2513398858224866 0.08158807952961497
-0.4978842878550483 -0.3534334198541543 0.08416634484351947
0.0692341502947928 -0.6062026931172859 0.08450324536434745
0.06024286068696687 0.8598654151475111 0.08926161421340825
0.4069132666631005 -0.7520990249391307 0.09267065147964057
0.7909765680392937 0.3356266114736872 0.09186357206735812
-0.8344527178308387 -0.1897847331247647 0.09248504470487925
-0.2009630920028044 -0.8310758871730167 0.09338779794133757
0.6119846489954518 0.6102040447135475 0.08778228050453162
-0.4912786221807437 -0.700130827950367 0.09347349861512129
0.6541077428999531 -0.5527793199376038 0.09325258760633738
-0.265056225413462 0.8185234708024689 0.09084513765382973
-0.8482821237011676 0.1291853775076079 0.0932722120428057
0.3589488952543274 0.7839558397859248 0.08670666210461114
0.8566178073832578 0.02819618615286719 0.0904775372324772
-0.5396140557325458 0.6697183219449317 0.08862209430579472
-0.7484620960698107 0.4423358547341768 0.08519407539386717
0.8275052497649612 -0.2794539857410785 0.082550255487746
-0.7295606871149005 -0.4862417153722609 0.08104974550847904
0.1151526426948658 -0.8694049046563889 0.08075339894215877
# 3.141592653589793
# 3.141592653589793 +- 0.003973844487987257


==> anc/048.asc <==
-0.1099615148810893 0.1040621534509631 0.06573407523876701
0.1489492083679523 0.04105662484281494 0.06572584797514061
-0.03555901568923798 -0.1517634385990999 0.0656839960102049
0.08318467212711712 0.3270677400274074 0.06842234519129099
-0.3241073280979883 -0.09862062480878472 0.06828698934794147
0.2456374668022274 -0.2370474613445269 0.06724684525548456
-0.176006672638634 0.3628851527767696 0.06537149353584958
-0.3715339308513468 0.1584232717805029 0.06531822194119562
0.4055073630039283 -0.0367081393371794 0.06429102361935053
0.3322406125798205 0.2352032953687042 0.06524087924999362
-0.2222999980514614 -0.3429094880357668 0.06494699211875916
0.05009674518220589 -0.4055684273087882 0.06415234648272108
0.2837982036706078 0.5319575657913532 0.06922373807935858
-0.5205647766447102 -0.307452276363066 0.06886997008238707
0.02748091863906812 0.6097236174673846 0.07106004486554439
0.3373900944325879 -0.5089725699917028 0.06725092194111579
-0.608804738847618 -0.0555247150767476 0.07081617755755064
0.5202863996202298 -0.3268201298603672 0.06851415233405973
0.6058824913150815 0.1537685434032605 0.06527092817705382
-0.4536636787763123 0.4324858275631238 0.06864335458976981
-0.1320131298193177 -0.6138828409774196 0.06514816174966814
-0.2385308867070754 0.6017217385546798 0.06165252785416622
-0.6130009921148853 0.2098142600693604 0.06152299578544865
0.6481237859013164 -0.1043080161695756 0.05963452347953563
0.5200899223370116 0.405113324461123 0.0622584447229239
-0.3847331747696179 -0.5362453118372122 0.0616169636594661
0.1259560085550883 -0.6475877164245767 0.05905154512730144
0.3054550948467751 0.810881181927667 0.06823344722905553
-0.7968608438723436 -0.3419898597434924 0.0685094712223033
0.5425770717463795 -0.6821225152076044 0.06815087823430885
0.5322301920786368 0.6912275541972257 0.06750180637228592
-0.6658030286136533 -0.5655902337773848 0.06778030456566086
-0.1841085194433207 0.8561242159824405 0.06546421518307922
0.8321454999229683 0.275525115819123 0.06544388030400874
-0.7794865860522289 0.4029999192769735 0.06480812320473127
0.7206819514163469 -0.4984646827862061 0.06565683601075722
0.0668607755957336 0.8743701277392639 0.06343755241086324
-0.8709082244909883 -0.1042954842196603 0.06369210161173237
-0.8638281375664956 0.148590827621814 0.06541556644891552
-0.4340939055209737 0.7630785440468368 0.06441574333591196
-0.2296398194468512 -0.8475918634340726 0.06504760045217116
0.8795555416822933 0.01323952112367361 0.06679739168460808
0.3149644637713301 -0.8216858048666154 0.06731420961559413
0.8400560868638972 -0.264584724434764 0.06583385702224517
-0.6353294755435646 0.6110284264882676 0.06152713870869646
0.0362696834762234 -0.8812727817755782 0.06619131567184174
0.7288550814582149 0.5124684713330385 0.05917563274521549
-0.4724758407876811 -0.7540234942254287 0.06024007558375794
# 3.141592653589794
# 3.141592653589794 +- 0.002861629968435306


==> anc/054.asc <==
-0.1457645038719845 -0.02725360356222582 0.06497625030669545
0.1564545291618763 0.04440839901741774 0.05947544886990747
0.08057085051850729 -0.1799381225311472 0.05861943925422401
-0.02868185031119532 0.2027017218828807 0.06017195646709929
-0.1439907792485803 -0.2892988200896052 0.05407370611367222
-0.3081580259245922 0.2011188591025884 0.06081956955647724
0.35703101850644 -0.1385159685335828 0.05923744134566328
-0.4186405104236074 -0.01362534869248013 0.05915254436212587
0.2625160660798229 0.2780806533423224 0.05924065717317992
0.01962437224952138 -0.4449879837411521 0.05591665827140089
0.08272968562830871 0.4349323438984773 0.05784546822401935
0.2597403217814555 -0.3609371965161467 0.05678664163926415
0.4254520362689805 0.09218996050802658 0.05789525935710944
-0.1794270502934162 0.4068750888799132 0.05731260406921787
-0.3549275298657593 -0.2483921705250255 0.0563139710417289
-0.2606568326621834 -0.5390955015148524 0.06442899379293335
-0.5851595796738503 0.2196485430180653 0.06001458728768555
-0.4677390220212711 0.4276948511971702 0.06067050327449384
0.5422884514084524 -0.3313005272901309 0.05863103576462284
0.6299911445179212 -0.1056948947805118 0.06048957281379494
0.1994479055707236 -0.6233565279746343 0.05674886413773694
0.536644420650793 0.340416323575134 0.05882571394543908
-0.6678766746887137 0.0004443132217490147 0.05338500953251778
-0.06896685466338609 0.6472490457113281 0.05688414672253224
-0.6061182537400427 -0.2277323560772984 0.05734620001296327
0.3735786785864931 0.513574552072412 0.05891331505774107
0.1806929885333918 0.6571241886116064 0.05503135929438271
-0.050232422949398 -0.6743541046287211 0.05587707207074656
0.4236776479424262 -0.5347147687214387 0.05170595070290054
-0.4928727577694292 -0.4537547841167884 0.05688389081275637
-0.307951025880675 0.6072831136765487 0.05242213795687282
0.6642724813601851 0.1356715658466056 0.05368048015508342
-0.2709002429640258 -0.8310096002669877 0.06124269136990269
-0.4826511587899836 -0.7278821380581156 0.06139739281937735
-0.797162066835004 0.3654277865859019 0.06077144140986387
-0.8750694946441674 0.1307724941986428 0.05978647868507596
-0.6731359695108849 0.5702744907860304 0.05851134782635987
0.7911919635811917 -0.3822038269601075 0.06124049361302349
0.8713781702814725 -0.1507062066993395 0.05827948586149916
0.2093021992039017 -0.8600338791316658 0.05762581610756438
-0.8767546553541654 -0.1317544205056061 0.05926302473618762
0.6679154683456214 0.5703405870252779 0.06310390763406559
0.006725367696386049 0.8846565372366401 0.05961722281028459
-0.4938601524416815 0.7403104950999377 0.05754987036046777
0.4474475987782034 -0.7695574552365906 0.05839084877316807
0.4805452854768005 0.7394245015683607 0.06013210583826159
-0.8010645909575874 -0.3717105899561368 0.05823087272368414
0.6564568161012034 -0.5979588437715627 0.05960750842559773
0.8105777186979853 0.3539078248961085 0.06160050021419421
-0.2503768303559989 0.8517815107288679 0.05974523231595202
0.2611192890206323 0.8597656659559946 0.05294571302275719
0.8862254398033631 0.09755240043154371 0.05699902314396532
-0.6805384399990745 -0.5817925799914102 0.05313868617806519
-0.0318752454549361 -0.8963306817297146 0.05263654033348668
# 3.141592653589793
# 3.141592653589793 +- 0.002908978230138331


==> anc/064.asc <==
0.01619108385588231 -0.002332227172164394 0.05516118439553773
-0.2463193900656695 -0.01891142112515137 0.04724613242370603
-0.1732774297576964 0.1682878804201602 0.04563151642819707
-0.1347779019684339 -0.2077081401095998 0.05010944839556216
0.0168220911958192 0.2565103721884879 0.04866384657413152
0.09851498564180379 -0.2345195779201084 0.05092707539244781
0.2158183276070499 0.1431043560025935 0.05040441011075159
0.2729680921889757 -0.08092589685120126 0.05101869498075644
-0.06053483668552191 -0.4332846665621364 0.05021598825971776
-0.4004362289109668 -0.1930298484707576 0.04908229027821551
0.1999788854747741 0.4020258680570951 0.04971173376666478
-0.3988272059385946 0.2320343691588503 0.05038979404109228
-0.224629749305064 0.3896240245455688 0.04952290552655633
-0.4713800932375931 0.02355129431092284 0.04741567566294848
0.3463356102736286 -0.2990565565794184 0.05037675808701614
-0.0189693360572298 0.486524566063418 0.04881101737239514
0.4558716234666598 0.0612491202050623 0.04985910376783983
-0.2916221450947395 -0.3877738881773851 0.04894890532153044
0.1694708513279798 -0.4572903241807564 0.04930098844568878
0.3973872766255259 0.2874328740456065 0.04835065347726251
0.5385524305718092 -0.1582616709767064 0.05028508781476572
0.001611768659386824 -0.663008821468939 0.05020033281866584
0.1806927448321553 0.6478212610102325 0.05108044106940054
-0.6758996719870598 0.1032659138122494 0.0495802381472296
-0.2522289595573832 0.6208969389795012 0.05003034439029251
-0.4493736255209818 0.4929823186866304 0.0527362645536017
-0.2215370764196229 -0.6247431402697353 0.05037251060225503
-0.5650895902950436 -0.3525236899019327 0.05023461342666595
0.3876903901515649 0.5484240634420182 0.0495736148651647
0.4145895600772452 -0.5235860268536036 0.0501607845759782
-0.6533586279593923 -0.1361506609606226 0.05165871780911773
0.6387027036821541 0.2126666656524036 0.04878686304927141
-0.6027515918353 0.3186157276832544 0.04801295717312486
-0.4426638033762569 -0.5471467158234016 0.0473281900009708
-0.04237500284956319 0.7006727921075024 0.0450382974010573
0.5909794661503662 -0.3645370709498792 0.04949592251982816
0.696081408557682 -0.01031434738748637 0.04891575339217067
0.2294347636977279 -0.6675533971726781 0.04676952476758144
0.5688255480117556 0.4218819997019542 0.04385001695172409
0.8319803623573839 -0.2329138210128979 0.05619903270417451
-0.1614439591904232 -0.8710639934553344 0.05124290903444462
-0.4071131854899951 0.7900305686576731 0.04999034066046494
-0.8925820984803681 0.08596625174084586 0.04643505327468348
-0.3739732476347346 -0.8066890365888507 0.04951043583089031
-0.8180851691280817 -0.3402086050812118 0.05120604334316296
-0.7114589599009826 -0.5355014701131507 0.04907393249972669
-0.8389975739459853 0.3042594074735055 0.0495049300639166
0.463530042914706 0.7607345980286272 0.04964775518838346
0.4708987423655213 -0.7559444399958424 0.04911445537157685
0.05831809500764577 -0.8880142033664198 0.04886378549991431
0.6427602763789534 -0.6140326916414287 0.04994827477613021
-0.7322461381962913 0.5073052709677806 0.04960980843385902
-0.1944049556864491 0.8735847552572507 0.04987990774969324
0.8684285937492229 0.199869961209454 0.05041492215908216
0.2648385554338827 0.854335764490588 0.04780436705229092
-0.5888127063086919 0.6724966081206699 0.04745136315523106
0.04428892138137953 0.8960478800442979 0.04839044631607261
-0.8815030544568077 -0.1284193892347663 0.04857210363989539
0.792357768402645 0.4213953983994744 0.04993307929312678
-0.5699955475577657 -0.7052351042375671 0.04279811367482539
0.6480743888162387 0.6222772305710952 0.04916896767541962
0.2756385634904098 -0.8641028932222311 0.04267948789373403
0.7895307236230504 -0.4433535081900195 0.04426180787244594
0.9059877263942355 -0.02552495027732995 0.04463273238976341
# 3.141592653589794
# 3.141592653589794 +- 0.002367099194455603


==> anc/072.asc <==
-0.09471959556519771 -0.07728913992493373 0.04300520600149344
0.1202192842154151 -0.0348724663720172 0.04294516684424085
-0.02318986168502317 0.1285576792370764 0.04271607658583365
0.05256135525406969 -0.2557868213666017 0.04382509841270315
-0.2506174328923488 0.09568377754536492 0.0435857812769075
0.201043974551269 0.1836802056317763 0.04326449538067921
-0.1607075791329468 -0.2856973405071753 0.043083495247218
0.2611718480871317 -0.2016760837163932 0.04300776781672239
-0.3107634307014722 -0.1089236686904649 0.04288971461934714
0.3319601647620132 0.01835674271559629 0.04258767611254055
0.05334596856669262 0.3329497613793317 0.04188249194258797
-0.1678050829764593 0.2929788634459592 0.04244973770303
-0.01162977074503396 -0.4752316997426791 0.04442628412890222
0.1973984713696692 -0.4333897513373955 0.04442976642581693
-0.4768765867488137 0.06914112622794684 0.04418692644348378
-0.4043240956741334 0.26720427266265 0.04404700804552407
0.4167884827580481 0.250177049190824 0.04359588662174893
0.279808849486831 0.4037386556231505 0.04296661558973922
-0.3813609516584686 -0.3198946624979409 0.04334460144210344
0.4787585495956324 -0.145999943063353 0.04328886299619944
-0.08536893837728132 0.5050908577039686 0.04187943559789339
0.5341151793615857 0.07368387354930768 0.04174171904046192
-0.2280109558644302 -0.4865686387880898 0.04252678030456621
0.4016168282554557 -0.3589495612794202 0.04247446044050368
-0.5188558674016042 -0.1419999036960685 0.04201408262864817
0.120537757298104 0.5326152664699214 0.03841876802484321
-0.2975071913184062 0.4562053427892705 0.04127388822365007
0.1374911979104923 -0.6666280144449254 0.04576207094334184
-0.07607806404263902 -0.6869540687514096 0.04465848662927398
-0.642375826089349 0.2475151449903716 0.04732931236786218
0.3419577258430107 -0.6019726879565013 0.04456883672349141
-0.694153412357803 0.03113203967325828 0.04443954750316402
0.4836964249040535 0.4966504461747248 0.04787481938811861
-0.4621901357943375 -0.5244606859939848 0.04363717603776768
-0.5368403833374159 0.444984348649151 0.04431859346739971
0.6971900349288469 -0.08779137789088785 0.04337811299875612
0.6207519389156846 0.315197849660231 0.04465990203166756
-0.6023566137686915 -0.3606183027609869 0.04297067493763948
0.2946849982693951 0.6392523477089521 0.04492994133841567
-0.1941306661059831 0.6800908685650681 0.04356402621680316
0.6335517588650184 -0.2984014928403225 0.04398554225464445
0.03999627415885012 0.7156891298447928 0.0455514227911328
0.724263461322767 0.1270668031439764 0.03903574690708092
0.5375094397504224 -0.5009020600289785 0.04088302857273866
-0.2953359714120515 -0.672507549062753 0.04098580919639754
-0.7141931171569993 -0.1813098274129027 0.03857010299006669
-0.4040821524617401 0.6176656347741782 0.03869915321106278
0.2542168555438815 0.8568901949352628 0.04701931239047285
0.07563798423377653 -0.8911138646670835 0.04816305744656622
0.2974639852601045 -0.8436907900001355 0.04835325297813994
-0.7410878229868597 0.5050106226578658 0.04576443509838081
-0.8903560433105336 0.1092240825370956 0.04537606285452999
0.4627163269131381 0.769057373185611 0.04571412820620673
0.7637571124268746 0.4704003855548404 0.04557475030187896
0.8746149225046104 -0.2090683851166802 0.04640867164224972
-0.7091396155251589 -0.5528846920467095 0.04665957886569735
-0.1727230071148917 0.8833402265806574 0.04453437091158026
-0.1482033621721221 -0.8872210759828344 0.04513198574935843
-0.5495603339917087 -0.7141215636562617 0.04465181983528212
-0.842781814969092 0.3166000491124978 0.04354779677692774
0.6347757653934026 0.6407550892100558 0.0430119095405093
0.5029640351936924 -0.7468058058384498 0.04554271353486211
0.9057683674208753 0.02326603028855271 0.0453767860452517
0.7976271674897991 -0.4201099284763561 0.04410793612152795
0.8662502391137346 0.2672980707767192 0.04460331641003148
-0.5971943608363269 0.6813839962615135 0.04466143634407169
-0.8343345052441355 -0.3544934293958641 0.04514950892191384
-0.8996625797172274 -0.1165501226160149 0.04413046966049156
-0.392901773457917 0.818028779607026 0.04415106173162828
0.04253736571008099 0.9090033055209067 0.0403676460506323
0.6830471618298928 -0.6083323385196022 0.03915793351403187
-0.3650386115256313 -0.8393673261889462 0.03877261225335633
# 3.141592653589794
# 3.141592653589794 +- 0.002188928357479952


==> anc/081.asc <==
0.0890759705727813 0.07578967526843203 0.03968578203832269
-0.08541149084442294 -0.08434614952597989 0.04056352213967639
-0.1077523824529674 0.1243975284817912 0.03964029121174204
0.1126464068172151 -0.1274846274509478 0.0398577596343017
0.06008197721975012 0.2854032090750068 0.03956299569558702
-0.2898098979755163 -0.01121530935642568 0.04000669178767911
0.2923026666539434 0.03148594404982352 0.03941196373972828
-0.05510251294239791 -0.3026907759413695 0.04391870817024235
0.3217477125818757 -0.1623847135281427 0.03882071882178331
-0.2579479545995185 -0.2139866169242386 0.04035241417619782
-0.1345688762659683 0.3321309377419544 0.03885972137670256
0.255360975478765 0.2309547028123954 0.03918946569194356
-0.3038166842606669 0.190705821331929 0.03875676427775581
0.1657612197388703 -0.3188356065233249 0.03956479755640489
0.02901384128699468 0.4976658228813221 0.03941279467959301
-0.4745701442166591 -0.132648462004685 0.03985198029255678
-0.2688324386505396 -0.4201117374158046 0.03824942194702748
0.5025739340625934 -0.01256032977513752 0.03893187473848412
0.06107866033212896 -0.5016859613994331 0.03792547933852894
0.3864509096538136 -0.355667697989129 0.03811287640805511
0.4666357760385622 0.1782676303295878 0.03930097701774375
0.219629846001512 0.4463905394858063 0.03958436914051729
-0.4964747975330371 0.06228009365976381 0.03961068563061021
-0.33331754480241 0.3997656957302494 0.03853929957931849
-0.1188314872544094 -0.5163900813116167 0.0353994869598562
0.5259372181048274 -0.2049962874779857 0.03712535581013858
-0.4921937780649906 0.2615018077469943 0.03734600909702927
-0.4427842551601675 -0.3266181043296872 0.03761338023240127
-0.1682697884671659 0.5324754079666516 0.03776943589779208
0.4102771915152372 0.3731350288775393 0.03816185568937375
0.2572356823919371 -0.5058738841070743 0.03654276598244524
0.1880333882075725 0.6687030535279888 0.04017891546743527
-0.6924100339231979 -0.06250167496879241 0.04117367475036171
-0.005312026082217047 0.7047388835417231 0.03909970007118626
-0.4355253769248025 -0.5550660059221627 0.0391914498067057
0.687539240004978 0.123939504594511 0.0395858489360724
-0.6566679041965766 -0.2576314968427786 0.0391579277157789
0.7107040157450332 -0.06591798053081062 0.0377964853393767
0.1410813581432641 -0.698226604802398 0.03842077190857295
-0.05818801537946357 -0.7120700049144794 0.03968455023168119
0.5988111969062994 -0.4063321269754043 0.03678264942599256
0.6331837857584343 0.312355717649155 0.03930077524898719
-0.3773742086122093 0.6044450722276767 0.03821428479358976
0.4737756856462566 -0.5488583972626623 0.03661832964940814
-0.5306738430128209 0.4780424011964977 0.03777184225122138
-0.665485021544695 0.3345293100591444 0.03421893605614463
0.3730283686898068 0.5979756338843345 0.03943478662502558
-0.2655144930044148 -0.6625208062660681 0.04014374258333984
-0.6947656780297763 0.1385564129569627 0.03958246473042865
-0.2064109337280765 0.7180355829743683 0.03590394995402713
-0.5972087837949627 -0.4446331965979433 0.03455526587055492
0.7145957601949336 -0.2542816310803043 0.03322402993827828
0.5535620025757499 0.4999733295887927 0.03639918988913719
0.3350788239516371 -0.6801598035155072 0.03325638355478812
0.1495902067804518 0.8867045777093215 0.04147653099638263
0.3460900250537535 0.8299137940066477 0.04177526187935992
-0.05181493317623091 0.902694225907988 0.03892551894924425
-0.4885488661509769 -0.7578824254340072 0.04101883923638137
-0.8992520290881985 -0.05635758517593335 0.03946457337541751
-0.8645817395761107 -0.2518953452932326 0.04092613701450796
0.8681667653657726 0.239247100743666 0.04207443939677949
0.9022629354776242 0.02979285998804833 0.04229602096599754
-0.7429199437484153 0.5243076687825801 0.03907391154531472
0.09363540209298549 -0.8986524890201441 0.04085876037702482
-0.5987947378687738 0.6766769055178988 0.04011505605338922
-0.1135769491106898 -0.8989426056064463 0.03874099191261125
0.6819212267782455 -0.6003435412953625 0.04108608842211108
-0.4330206582730051 0.795481615931649 0.03840084175117944
-0.8485018218980543 0.3336524033873333 0.03744983614216768
-0.3072244302456144 -0.8532399434419417 0.03835664713776465
0.7942922293205236 0.4320899674423815 0.03959337167744288
-0.8937053944927711 0.1372265338774222 0.03837896482664276
0.5275406871355423 0.7343923155809734 0.03963316103532206
-0.79149387759 -0.4487135549083074 0.03967399526776746
-0.65647395718368 -0.6298855819493001 0.03976201936655074
0.893833310963724 -0.1909915155937203 0.03966079870811533
0.8143126437373569 -0.4173726013559069 0.03948499998146163
0.5172286534908179 -0.7543610101759488 0.0394174096888795
0.3059867147440676 -0.8612946696147121 0.03893157506460764
0.6898472078026401 0.6072918994570931 0.03424665365365472
-0.2522024714091935 0.884428465532397 0.03340464960608151
# 3.141592653589794
# 3.141592653589794 +- 0.001994575238829874


==> anc/096.asc <==
0.03267455358971363 -0.005351314745351651 0.03396794694592525
-0.04356625949390792 0.1720704705322255 0.03353545051278504
-0.1693428771033264 0.003359794984396645 0.03533653472972065
-0.03468523629558164 -0.1796312659963622 0.03152913552602726
0.1455329559894253 0.1610784797470072 0.03319356183672492
0.2290924217056165 -0.01416649061336122 0.03320755152977223
0.1423261633182198 -0.1836498187127988 0.03234421137035814
-0.2010419455471764 -0.1741346609275004 0.02889376221408586
-0.2293103425116043 0.1835216065600954 0.03232947302108512
0.07197870636426873 0.345843075310883 0.03279700768344605
-0.103313900213408 0.3591596294905873 0.03186330991352852
-0.3746930895950325 0.06107991459249916 0.0333677355448684
-0.3644203558352682 -0.1142228659663972 0.03180106655784196
0.04300160184429113 -0.3648648130473172 0.03283621598379163
0.3394735685778218 0.1519815849283543 0.03306745894173111
-0.1361288014825934 -0.3566528686884121 0.03202957721611577
0.3303940250871098 -0.1914614105381559 0.03279871949999107
0.2547520904889297 0.3255418436360154 0.03257565038754023
0.4198846748191633 -0.02311248712272369 0.03260590361621378
-0.2724078107254176 0.3567645245178831 0.02868696581992069
0.2260525999589831 -0.3578130326800994 0.03237654258696742
-0.319707448287577 -0.3070888794167627 0.03106966282559081
-0.4252052180641447 0.2463426001402966 0.03239000225469794
0.1651570031571414 0.5171408299895291 0.0336230904751488
-0.02056792029206898 0.5374030568326686 0.03418698421715392
-0.5487717933527351 -0.06022720165355792 0.03323468472855847
-0.06897190343211369 -0.5446535124166273 0.03372579942885894
-0.5085594475795674 -0.246296275668102 0.03309770179764103
0.452107865338191 0.3163303444450842 0.03305324160183021
-0.5648906231435021 0.1256693019140479 0.03276263985943743
0.1158167988163095 -0.543397213469502 0.03338793730402457
0.4225019379924971 -0.3664087518344184 0.03300087727802034
0.5216206931586376 -0.2042325633874476 0.03305978880140039
-0.2548199724430344 -0.5038552234059553 0.03293021792259166
0.5334393028009238 0.1474334848985107 0.03302786996548646
0.6006828242835782 -0.03091842435185405 0.03155082930492774
-0.2153038271022702 0.5352247162064293 0.03454635396565918
0.3516249292676532 0.4821633016849997 0.03208379802007762
-0.4182268883865218 0.4367553204597266 0.03083597223247224
0.3036015763401976 -0.5211914164093884 0.03171118453951491
-0.43622309801253 -0.431558688036364 0.03104421704828324
-0.6039746292383844 0.3336774391684342 0.03440092719932596
0.09174546997745589 0.7144323239243666 0.03361263992239102
0.2690693257408317 0.6795122185218437 0.03295087214319327
-0.7315097545169487 0.005026975948490774 0.03403321981062753
-0.704557701414705 -0.1908539601242283 0.03524480676749905
-0.08497184591120187 0.7209082704812705 0.03251560414954312
0.621221221150584 -0.38435085648579 0.034037687770917
0.006016084645681738 -0.7301850624180486 0.03593766945742776
-0.1918757446880121 -0.7028354946398885 0.03516779845303085
0.5611715985518377 0.4735366616760613 0.03280461084283057
0.6555270923873928 0.3154052906254402 0.03331614967879448
-0.6385265581313365 -0.3805563004608582 0.03389046517253384
-0.4029856665361249 0.6186509278276963 0.03209502912484059
0.7228918875092208 0.146499171397897 0.03225663548217393
0.7685897935781895 -0.03034756745108163 0.02924355276315362
-0.376907715690353 -0.6403098366141624 0.03274658171549415
0.2008471423258829 -0.7102495450589864 0.0332584286751542
0.5095366789791176 -0.537692102430363 0.03266024077798092
0.7105906979072821 -0.2128680558212341 0.03362083677238165
-0.7312982814710983 0.2018430804328704 0.03184400841178825
0.4480286500828438 0.6251718313245097 0.03030966674917131
-0.5719812068125995 0.5158791351435151 0.03060670574623317
-0.2546658371035685 0.715040075525361 0.02919535835112578
-0.5435193104043649 -0.553409076709989 0.02884661600316039
0.3829639417750659 -0.6726301081087847 0.02896178320361822
-0.7809750348742204 0.4411704567471792 0.03609652922563511
0.1856676539705501 0.8887734009823672 0.03496639903264574
-0.9034709050807607 -0.08898682913155022 0.03448451824849585
-0.00302622446966755 0.9078236201217882 0.03554464711512897
-0.906295374533892 0.09980837264397602 0.03369615978715064
0.3643616522428968 0.8363474552775254 0.03278963324301346
-0.01209128926658594 -0.9128515302898585 0.03263153992953573
0.7986716898826673 -0.4370332346432943 0.03372613483146825
-0.3727194159626522 -0.8308868193576797 0.03490062730243969
-0.8048245332271718 -0.4351615089353348 0.03160092957792906
0.1726311952596388 -0.8936501894247693 0.03442604826519741
0.8600973921341214 0.2984297466433417 0.03498312140974399
0.7772132513898263 0.4723194686866299 0.03485909221076863
0.690774540681231 -0.5942765578839415 0.0348382544630655
-0.870735054074201 -0.2692435757278652 0.03256175744560566
0.9097813851547899 0.1094039915804159 0.03327132784693759
-0.1918819418246891 -0.8888676577491778 0.03399889604692793
-0.5527659571788039 0.7269443785337341 0.03313760304553705
0.665583459128645 0.6254303509825698 0.03285713137115502
0.9171579868857259 -0.0904351369841319 0.03053289033939862
-0.1962171534218326 0.8942112678891118 0.03388931636508512
0.8753513918694937 -0.270980150699298 0.03124874121181175
-0.3897380849118907 0.8308144044233484 0.03295104123125277
-0.7025441702300989 -0.5945264214275517 0.03180751161634189
-0.5490453069712483 -0.7370789943814301 0.03322269168734707
-0.8755218624216119 0.2890327231312229 0.03012110134158396
0.5497077350893813 -0.737128913339359 0.03349052081096716
0.364078678515327 -0.8446362165057831 0.03317386149178822
0.5323194521102129 0.7581519416370966 0.02833310421241083
-0.701616650382937 0.606842721846191 0.02842699272921686
# 3.141592653589792
# 3.141592653589792 +- 0.001686323207092004


==> anc/108.asc <==
0.02407909543353173 -0.07661379127591038 0.02984926238365148
-0.08410113034421993 0.07678190377567799 0.02963734155875974
0.09713456699722672 0.08971104578621653 0.02950505692855406
-0.1633045856872631 -0.09216117681285289 0.03035290158857717
0.2102261696505102 -0.0664961913922039 0.02971717580597953
-0.009185006917022127 0.2455780752727451 0.0294936396669369
-0.03938774730758119 -0.2438692600779629 0.02930291110052665
0.1404569613427214 -0.2292269087631016 0.02944924467923933
-0.2630796948872855 0.0630963834355717 0.02958091688847378
0.2752118378464469 0.09943184233280004 0.02917082647371252
-0.1891657508172903 0.235476114533242 0.02970702552604648
0.1702608270632853 0.2599962701831223 0.02949922799121093
-0.2144808291263876 -0.2612649587022648 0.02882689867308313
-0.3553161470813133 -0.1044755406601153 0.03112766770228263
0.3295518096595892 -0.2192039196258161 0.02977245155016597
0.3950356512526673 -0.05844198309357686 0.02961345243766481
0.06636441078509984 -0.40039941490185 0.02958593778024949
0.06715151609280148 0.4149015544426304 0.02949037701154109
-0.112880366800688 0.4029485154184278 0.02957559124620457
-0.3655998224167333 0.2245625250335743 0.02933519964128565
-0.1110101278346284 -0.4151697890127947 0.02932288768460302
0.3459447902508128 0.2687546804145496 0.02906218815685691
-0.4390328076441065 0.05817581270843091 0.02875799783573587
0.2468963275244326 -0.3772537012425191 0.02912325003174625
0.4494412852866657 0.109361951314292 0.02863898181647409
-0.3768294223124499 -0.2707112289673689 0.02659980281965375
-0.2955035706535006 0.3976396310438661 0.0299054280671525
0.2488116180091243 0.4325412044727873 0.02976356935478822
-0.2925867414909525 -0.4390441341960568 0.02949558099191468
-0.5505361216709614 -0.09255761632784688 0.02967229344724959
0.5225769644948067 -0.2126691169853741 0.03017369824521735
-0.03492980289398935 0.5730704058405025 0.02973346266245177
-0.008123205875434674 -0.5757899736677307 0.02994473901255167
0.4437256520216801 -0.3667849581372984 0.02976539786311142
0.5758434963562793 -0.04802697577759173 0.02934991426087272
0.1683214525742332 -0.5533335828911387 0.02957208932688175
-0.5473373379398342 0.2178641282890588 0.02856775570313249
0.5229995358744601 0.2796317985042277 0.02875279298770593
-0.539983365952183 -0.2531390566858014 0.02734779464786077
-0.2155281944168656 0.5584385481513654 0.02946166451630594
0.1458423476493282 0.5816978146422725 0.02936118947398024
-0.4708735301467853 0.3787456376373813 0.02897055222768265
0.4239990326516233 0.4345925179536307 0.02888232092225141
-0.1883165343776602 -0.5792517864592935 0.02881671994235298
-0.612114328218303 0.06371432897465164 0.02591697212643914
0.3457421903290884 -0.5170128118129337 0.02814549061812387
-0.4643286640259346 -0.4186243421610577 0.02754667851995672
0.6176552637389232 0.1225339502508273 0.02764334388075773
-0.4080175470064207 0.5605970745960686 0.03069339250055028
0.3352176188790398 0.6074481240983044 0.03038635439392766
-0.3929414841604441 -0.6071122406166222 0.03177360025381404
0.7121819200177225 -0.1961852419579928 0.03080450984884857
0.6454762674413399 -0.3642260201901916 0.03166487801573731
0.09874851488717647 -0.7349210533849677 0.03059415142576815
0.04312099483129993 0.743375474644121 0.02983058893786065
-0.1338037410663969 0.7320748965283332 0.02983872516152034
-0.7147981101114349 -0.2008708898468105 0.03037774759544391
-0.08289958730621082 -0.7459140884456236 0.03055795544355505
0.5454386574014098 -0.5143704327540046 0.02936876878272807
-0.6626259320945828 0.3505110541957308 0.02993676914948036
-0.7505210160739644 -0.02735901471739385 0.02977149647600026
0.2726884622573131 -0.7004902761035652 0.02898247916152271
0.7530433025974973 -0.02580696720299156 0.02868646892219228
0.6100122604535589 0.4420615024103605 0.02881441150479077
-0.6573258703624076 -0.3821456690108238 0.02991529777130594
0.7013405236533691 0.2937743395432791 0.02796010223859663
-0.7412837370399015 0.1749347523779906 0.03055389475590962
-0.3133444446059633 0.7052240604925638 0.02840519006844429
0.2250120742766517 0.7393276511592369 0.02834979309710266
-0.2636834532036199 -0.7242902539779412 0.02688956595948372
-0.5748685250295431 0.5165402464953371 0.02835774456271494
0.5047631565536679 0.5893864571998092 0.0279298185121605
-0.5592679701747358 -0.5417420985633674 0.02645005038063054
0.4372660815443593 -0.6499769907567676 0.02556590680475609
0.7774876490888839 0.141614402442243 0.02490348248461307
-0.5224737933036772 0.7296198968798655 0.03225536921755592
0.4333918839365253 0.7876101022198234 0.03249770883860491
-0.4167046756135029 -0.8145071703225151 0.02997328824675286
0.8677161487835241 -0.2839612744123114 0.02992060524189328
-0.05564386104756958 0.911756802880775 0.03052459372896461
-0.857799588049877 -0.3128686677074327 0.02977105128545235
0.08420848507921497 -0.9104017455179768 0.02933887901986061
-0.8441091536277128 0.3508564300850889 0.02929357724647356
-0.9028759710526651 -0.1457274287707872 0.03009101927686832
0.7088295046904542 -0.5778041249705939 0.02986973564486125
0.1196576842025503 0.9082402897441325 0.02953467676567566
-0.9139689874466614 0.02829649135169126 0.02912590348042705
-0.5593595737914717 -0.7227651259574683 0.03000698894531782
0.9080668377747679 -0.1146368656729162 0.03044722142146394
0.2542484419587899 -0.8789324353254353 0.03031340834628753
-0.2287383767907537 0.8867784489874792 0.02948564366463385
-0.7652661967427272 0.5043856254721462 0.02902326540226651
0.8050404392002252 -0.4384845514427361 0.02860908470971387
-0.08188648892769035 -0.9153739639649848 0.02772080957464198
0.8079684773347404 0.4365524799406255 0.03008599653681619
0.7067686099202973 0.5864206561654776 0.02925497543892553
0.42633080085716 -0.8186422970843731 0.02918377349725052
-0.7945276396158097 -0.4691668030393036 0.02659442375088919
-0.6978239816048594 -0.6073093039035112 0.02659686524578057
-0.9034451947366324 0.1929196084577931 0.02623384116306831
0.5886616473244177 -0.7114288052958393 0.02886248050891177
-0.2498483210908932 -0.8865430049609885 0.02817385910384523
0.92270488040284 0.0691148377902097 0.02879918151233939
0.8867115996282445 0.2660516928725181 0.0288250331646188
0.5886714048591788 0.719626359958713 0.02567615858737807
-0.3970948780110086 0.8396519025359365 0.02570526202609813
0.2936463684032872 0.8811136976787771 0.02583064508868094
-0.664840008497896 0.6476203955428416 0.02571651992005887
# 3.141592653589793
# 3.141592653589793 +- 0.001429024975603464


==> anc/128.asc <==
0.006816644737033048 -0.005922215613110759 0.02549182962704261
-0.140622056784507 0.06448955503756823 0.02591200005173403
-0.1280961797413435 -0.1090066879587949 0.02519673409797708
0.1467803753481396 0.07524084004428133 0.02484143438750611
0.004447219926105548 0.1788352047721706 0.02835370395507238
0.156816112670614 -0.09181151899976416 0.02494643565058807
0.01990972645579243 -0.1849715022462863 0.02519306090455034
-0.2831460263404424 -0.04550884441857324 0.02526002591128674
-0.181175443413532 0.2218954590129295 0.02540463762700459
0.1821725862915223 0.2348794904696652 0.02459654985155439
0.3061976715878064 -0.009958363649369485 0.02409191893264143
-0.1130426955721343 -0.2851333163559897 0.02501920792789212
-0.3088621741850843 0.1138995443292659 0.02493621698677342
0.1671590766322846 -0.2646291493634295 0.02485784511126474
-0.2626471658918978 -0.2120306754986466 0.02485552287071305
0.3030814191277877 0.1355646349870175 0.0222014732911094
-0.06839008795366172 0.332258809839107 0.02465100421701638
0.306336037062988 -0.1706921100913437 0.02440205097059388
0.09240759296143043 0.3546267342861597 0.02479317002876856
0.03369752248767549 -0.3644799139696503 0.02512658642755879
-0.4497488076801485 0.007709852072529981 0.02482783522396056
-0.4244291123626173 -0.1482289138138233 0.02490942444263092
-0.3566106927438984 0.2755600681394281 0.02439057625116232
-0.2487154696056394 0.3803494245960081 0.02385183182717291
-0.2462860154865972 -0.3867870173190397 0.02487432565814838
0.4554899173038526 -0.06604242179261469 0.02548653756403581
0.3735016677596836 0.267702381331173 0.02444219996105107
0.2641280882757727 0.3863356852210077 0.02519685352341875
-0.0994292473099344 -0.461453750323381 0.02492211474088541
0.3152339771993906 -0.3422160963006399 0.02463616756019352
0.4648727553119597 0.110161448175715 0.02700569103710367
0.1808834107591727 -0.4387832387685485 0.02477278779268133
-0.4708193817159249 0.165367398985957 0.02379878502489912
0.009632603583297289 0.4910985997492645 0.02346828375127088
-0.3943935937233678 -0.3096816696918674 0.02427982189945697
-0.1429259494017971 0.4767749656327928 0.02159726911010163
0.4493386247248112 -0.2392096727356504 0.02442840770395166
0.04887263459081279 -0.5454038126257832 0.0252854415237221
0.1699776078318954 0.5216876033840984 0.02490893260059005
-0.5971141608964222 -0.08864443157003672 0.0249668939629106
-0.4045996543232829 0.4499372791808404 0.02529085436975069
-0.5628771040434652 -0.2421209174466961 0.02461723311109622
-0.2368652961331229 -0.5634895097574113 0.02511014314329717
0.5336570125573883 0.2896330607901427 0.02507666942089218
-0.6147193664005856 0.06496921206437707 0.02419987628479499
-0.5168023589011874 0.3371340469990693 0.0243539168190695
0.6093031607805522 0.004080742049533771 0.02488944441516771
0.4390347134772823 0.4236407520833957 0.02489175303770523
-0.3800403869877876 -0.4855285285767513 0.02461960162180037
0.5996195405357096 -0.1562992399968582 0.02444708053419533
0.3313650044815662 -0.517284803772925 0.02464851063854639
-0.2827905295591958 0.5632066634573439 0.02596948660637703
-0.1107530711253337 0.6227317680223965 0.02381792402053732
-0.08552864913553578 -0.6315704279948532 0.02457523012935523
0.4589778431169609 -0.4198890625866619 0.02430995411063989
0.3313760192550415 0.5448734612606914 0.02455675043769271
0.1959268752588567 -0.6088336380711095 0.02430875639930919
-0.6177003044391779 0.220872622686524 0.02173823418183666
-0.5215854525546312 -0.3988656411906779 0.02331638413256784
0.625721856722653 0.1628943524971413 0.02410567082022451
0.05690452739627054 0.6444063720776285 0.0241371269827129
0.5844049164192124 -0.3197665706239036 0.02316021487394117
0.06856443332995019 -0.732841891769302 0.02638505585310805
0.2280105581673662 0.6897325995929641 0.02565381473765974
-0.766417480912434 -0.01208510420171546 0.02657854991491996
-0.7404943001370102 -0.1787591539167613 0.02594985161977707
-0.5927793014037691 0.4821789119244832 0.02550415325826607
-0.4799097396408236 0.594882948230097 0.02457181663858833
-0.3815103626827981 -0.6620435917310096 0.02529560345638203
0.6087694455754072 0.4597085039900844 0.02498040173586174
-0.6958125127620645 -0.334560491516798 0.02420483435303723
-0.2335090729242462 -0.7341110713935783 0.02541748541882707
-0.2229271206471854 0.7383613032503834 0.02421908661827596
0.7619090830930589 -0.09315820026579895 0.02420730887887102
-0.5177676170597018 -0.5761901485641425 0.02396912608644817
-0.7599146194739557 0.162822952666236 0.024908665835055
0.5056985491854917 0.5806104619244767 0.02480227617134384
0.6962087220430165 0.3342525815486599 0.02392224062824024
0.771532048715009 0.05715971685949803 0.0236913779704222
0.4839528238721896 -0.5985158220932993 0.02430746567436479
0.3561163917217968 -0.6864954748348967 0.02414954085874661
-0.7018200600057412 0.3483583070456412 0.02562720543365033
0.7422352241530524 -0.2448539989199635 0.02334738082093322
-0.06247179596999448 0.7751778937734161 0.02414026768677466
-0.3695014921085476 0.6962783427563422 0.02222074438820916
-0.07804378018084128 -0.786118483206541 0.02270398810373082
-0.6431230480850457 -0.4812892187559986 0.02111934565893669
0.6018102940028239 -0.499787995519575 0.02331412127170411
0.3859046996279624 0.6948839229618796 0.02361619888958967
0.1039653640463997 0.7910941966597592 0.02325776134792127
0.2203789065646458 -0.7643964843737098 0.02224140598143259
0.7129390713136841 -0.3955780956652401 0.02061062370004653
0.7757475476679216 0.2071761622128452 0.02125813394821346
-0.859249495640001 -0.3336998234390484 0.02506333590725991
-0.6342885979130066 0.6673526470180764 0.02579222790740045
-0.7402037133606079 0.5482974220388104 0.02476867494476342
-0.9234495851522938 -0.03634167559213163 0.02345560457762283
-0.8784357674428015 0.2750398534915149 0.02512139395375375
-0.914751712000388 0.1172202034284739 0.02476302429724906
-0.2864252998568992 -0.8799190180877871 0.0234075789568886
0.2793155025812785 0.8657954606521983 0.02727853766923252
-0.9022571345641593 -0.1842889366265348 0.02435216790127695
-0.426071495442409 -0.8170654430245265 0.02463799805932207
0.0316625541256131 -0.9171316462808542 0.02637659976340477
-0.1940249641345475 0.9027138288930479 0.02557012014846771
0.6866122799662557 0.6148709570527551 0.02644670679262748
0.7882141745890954 0.4800087157597188 0.02641244749380478
-0.509128479459226 0.7744304614826875 0.02500867388100767
-0.5602930433392895 -0.7331850980151784 0.02510780468272308
0.9236304728893623 -0.0255330871048764 0.02625186354297405
0.1892612824344739 -0.9076552902777792 0.02457651004418243
0.5093496283597799 -0.7708588436967843 0.02627402377851695
0.9040945753224064 -0.1961782267616405 0.02602289982201474
-0.7939990104514524 -0.4845770148562299 0.02397902645984316
0.4317448357472047 0.8291171294798839 0.02199194462175105
-0.3556748474014176 0.8565695692348133 0.02498789328400835
-0.03015632975862843 0.9259397428954323 0.02420666098996416
-0.1351484912089411 -0.9198626424702382 0.0232132253549415
-0.6876746280401304 -0.6265269763508547 0.02404874270738203
0.5663145064072925 0.7311960642550722 0.02511760380624559
0.6447017919450498 -0.6640531278639805 0.0259603392050692
0.3588194031732251 -0.8560673611861987 0.02527799339946485
0.8587686063392447 -0.367117665904977 0.0242096525161525
-0.8295628278001078 0.4228844078480562 0.0220375826546303
0.1329087032606599 0.9269179131651998 0.02140581593483483
0.9188918796474594 0.1485522781381778 0.02490610226202075
0.8711371139511493 0.3277740577932802 0.02489386903072262
0.7658352235609883 -0.534850876232984 0.02416976821942547
# 3.141592653589794
# 3.141592653589794 +- 0.001241630388167601


==> anc/144.asc <==
0.04613005238346952 -0.05705222946903488 0.02180954246322475
-0.08165007812037788 0.03816054341498714 0.02153392531493191
0.05666434019341136 0.1022779660628528 0.02143754274568942
-0.09608300973333032 -0.1210179295413288 0.02182820174321979
0.1900855876121463 0.008275046320348627 0.02179437763897491
-0.06459453974082903 0.2009186975281814 0.02185596171724036
0.02982278476881219 -0.2200346692690623 0.02147432967465368
-0.2241107911513114 -0.02158899315100439 0.02152371845580719
0.1635603346847545 -0.1589469336574262 0.02097858716137421
0.1954764904817937 0.1552380521627734 0.02072801229952203
-0.2053127010446489 0.1349973285123094 0.02149667932122663
0.08004982455575707 0.2659057166811442 0.02243550760231915
-0.2407701086776677 -0.1760222856894509 0.0216398203237025
-0.1103003416637465 -0.2803753242232321 0.02176925417843197
0.292630332190904 -0.0969215471547219 0.01918660266429717
-0.1949039212137421 0.2956628474313456 0.0215980124280377
-0.05612995196888377 0.3591599507751932 0.021707989323064
0.3556230023922584 0.0348191979965451 0.02269036124916394
0.1660367429088982 -0.3185988518117606 0.02198056733254292
-0.3523728465897349 0.07455815632635474 0.02144408627778793
0.329199154797687 0.1815783248662683 0.02007024980147307
0.2326543584979753 0.3117937602877032 0.02305910333920601
-0.3703243957341339 -0.07686211850105872 0.02146512473982147
0.02221117002569043 -0.3756038293998612 0.02173946918490038
-0.3306288833699826 0.2265871116065455 0.02096649019983008
0.08121631151530732 0.4229308067158298 0.02161187004896788
0.3005701828398675 -0.2475989359918683 0.02131323272466807
-0.2525207665545127 -0.3275524759334371 0.02124068192943676
0.4282982717026393 -0.1311910846404509 0.02130285783329083
-0.3889063132694335 -0.2297279945935406 0.02166818404529322
-0.1225887394088194 -0.4402393191024354 0.02206799104415617
-0.1870704437160975 0.4555232278518426 0.02210807874111756
0.4798718522023595 0.1405444745498678 0.02163068161090487
0.1569413764485759 -0.4734868296299434 0.02258798932138314
0.42016833406452 0.2878472121406287 0.02116703967007139
-0.3261528632330898 0.3893696918856957 0.02145178186929917
-0.5028154018120509 0.02219036993766462 0.02154438244038997
0.2074504413935595 0.4668539326910658 0.01987206963893939
-0.4813791102768731 0.1690500803164382 0.02104394696936772
0.4419697927442739 -0.2865091268615279 0.02184816877688447
-0.04010118449050352 0.5193123899852362 0.02245119675198292
0.309343847316852 -0.4067798394403467 0.02384193065825496
0.515294122090564 -0.009069593049056822 0.02215395280411172
0.3472137271324078 0.4172455045241874 0.0210801006368516
0.005269831941256805 -0.5276225514507038 0.02162883093665681
-0.515553926097431 -0.1297780156077711 0.02143538533569338
-0.4517679916537259 0.3138077259401852 0.0193355754593175
-0.3963621796683277 -0.3791181032523013 0.02111015315587726
-0.2642110518724129 -0.4769656172954933 0.02081098816871207
0.5751703928352568 -0.1715602642679456 0.02224199484587117
0.1126493598997649 0.6005194632370786 0.02470234501587133
-0.5386317566094888 -0.2875652153562614 0.0220696834041556
0.4816675696075946 -0.4306342741987992 0.02136538084750499
-0.1924340608671844 0.6062235129589987 0.02265353780285745
-0.3398936976801771 0.5384513074253131 0.02282303587360683
-0.1457667642818758 -0.6074817194610544 0.02288230137047136
0.5860564544807608 0.2573353223988731 0.022320292906802
0.1245882996783037 -0.6370415186348606 0.02137113704207904
0.2801102467495102 0.5864018244177128 0.02160211552515933
0.2611051390956247 -0.5861675633982663 0.02131280006647115
-0.6329632836874297 0.1337473303597247 0.02238825210087988
0.5172997342656602 0.3992623066003973 0.02151166422999484
0.6343744731410758 0.1073139718707314 0.022285255741184
-0.6485941562427258 -0.02381927082503265 0.02211943240428135
-0.5928007729631681 0.2889634449313586 0.02161384367614184
-0.4884387041438371 0.4508027597955894 0.02312277615002447
-0.04134116884104629 0.6652891794023721 0.02209665405534519
0.5922468989931037 -0.3201337394222538 0.02118478312972935
0.6639756684676159 -0.05002066327984322 0.02167407879906772
0.430180907664364 0.5320923192848588 0.02095882860099418
0.3894477873759211 -0.5366209042655461 0.01948192714393927
-0.410569433481861 -0.5324957077705372 0.0206987593444396
-0.01697353394604171 -0.6741053470940188 0.0193857063966556
-0.6539694558530308 -0.1836794836200953 0.021312392843916
-0.534683285492966 -0.4366063337975653 0.0207271972259362
-0.2885704373821883 -0.6180873556757462 0.01899889151706916
-0.3407679323580856 0.6986615614502589 0.02264579276871101
0.7339856377632868 -0.2205225048807744 0.02344256571975173
0.09504933836110799 0.7643907192082635 0.02261720053321474
0.2378569791223301 0.7357960370993439 0.02250717631946136
-0.4743161606443974 0.6221088864377515 0.02221298209596187
-0.1987833693949642 0.7563487708111002 0.0220875272433565
0.6265464807995176 -0.4862502805239318 0.02163050281240881
0.6852090751463873 0.3788202122837052 0.02258295827054353
0.2356823525197886 -0.7512199670585173 0.02338156643047238
-0.6698575074201008 0.4078733340392366 0.0225778764741005
-0.6892970308700425 -0.3563034773490582 0.02344882037980236
0.7490208230418351 0.2282051396188323 0.02367481439758116
-0.780194375585217 0.08183113564262916 0.02315227512681876
-0.7487136963500485 0.2505454427497356 0.02399186944663405
0.7838505439390169 0.06797383820524711 0.02241975129212376
0.3856928637206694 0.6949971994608821 0.02102491603191331
0.607006683314459 0.514434422378803 0.02105528433159756
0.3876066969966036 -0.6908231779098685 0.02228214511035995
-0.1036794798575127 -0.7862906225368609 0.02204633696624507
-0.7895452610228526 -0.07992326951057165 0.02196556311225269
-0.600034675127194 0.5407975210234333 0.0198649272850539
0.5238963376915047 -0.5993497716478818 0.02159933942825346
0.800930438457196 -0.08808397534955612 0.01999631958471697
-0.05376761221107623 0.8069185399291859 0.02051011090689955
0.7245034141405911 -0.3710692192026199 0.01952461332889938
-0.2498685035071484 -0.7559895070987133 0.02179136232734488
0.07217972007072133 -0.7935036694444015 0.02270181412921538
-0.652241253591619 -0.5062047841143431 0.01920042955558865
-0.5353103424241017 -0.607450784292381 0.02097054558360329
-0.4069787799916778 -0.7002668135343516 0.02103666199355804
0.5215163551612134 0.6346401541976189 0.01866496058623101
-0.7828394927122664 -0.2350965830812637 0.01953274092631788
-0.3553199544435151 0.8549560304327919 0.02300610330932634
-0.4943878366363474 0.7829266808092465 0.02356824226424811
0.2292329347380926 0.8952853893614764 0.02306596430232662
0.2627556678389255 -0.8922259207624305 0.02171035970715719
0.8352319198612476 0.3999373276655611 0.02246962148792092
0.08305793011712856 0.9214770534537405 0.02225773469228611
-0.9154398885082601 0.1434151226849143 0.02267060178379264
-0.2118345560488923 0.9039676844189474 0.02160385868950083
0.375815433103154 0.8483963136939423 0.02288921227991628
0.9200078783827365 0.1200064979081822 0.02182381475112231
0.7590021521898457 0.5357074277067667 0.02265418999183072
-0.8861637403325575 0.2904057799885132 0.02079312454497445
-0.8209165949044054 0.4262100671913333 0.02305097308959502
0.6772151772625086 -0.6394586224501996 0.02321672271397219
-0.6264810629854524 0.6900811604206102 0.02263669462038252
0.9061535427413067 -0.20013716714612 0.02317062168124563
-0.9285047426712104 -0.01510540923900436 0.02329839378086166
0.8630262746447053 -0.3512709911264433 0.02256237225141493
0.8917800206181568 0.2634907161923446 0.02099994141718293
-0.7425856593057735 0.5651379340028879 0.02220533360297974
0.7844805996661076 -0.5083391432536182 0.02247860689200351
0.9321797359638925 -0.03521248663087106 0.02186940367171967
-0.04765398551271879 -0.927232185547418 0.02360351083746924
0.548808018186512 -0.7509165272487326 0.02337722263699482
-0.7894210607844617 -0.4996486226922381 0.02250719082756003
0.1140948974678221 -0.925455131413645 0.02146048898931487
0.4074662512185509 -0.8352571298061918 0.02268954040937312
-0.862906553557964 -0.3534183423347492 0.02283949453433962
-0.2166050831437548 -0.9067576735145489 0.02337735015747091
0.5232272027456929 0.7769182158544896 0.0214615674408148
0.6592741142761395 0.6657964407108835 0.02135698004274129
-0.3820875660977371 -0.851242061721812 0.02355706328097946
-0.6793138022796348 -0.6489366428646139 0.02187424503724945
-0.9174801222782357 -0.1828227338109467 0.02236930270508263
-0.5410292980229792 -0.7642560477101713 0.02272176953797227
-0.0659260455756444 0.9368422608549785 0.01882762931515598
# 3.141592653589793
# 3.141592653589793 +- 0.001115810860138823


==> anc/150.asc <==
0.03476976789356961 0.06676852133546876 0.02122477422194287
-0.02973516236651534 -0.08789736928618377 0.02119488448022764
-0.1131402909320241 0.03892293167667195 0.02112241430443685
0.1192942392589867 -0.05987927880637317 0.02114739272611139
0.1848508531408388 0.09426522274588256 0.02125178677501544
-0.1791640655213616 -0.1156627680814894 0.02128447422027908
0.09644477954376306 0.218972938366597 0.02126023580392992
0.05822475009395749 -0.2125004992483583 0.02119219387905845
-0.1988666966636167 0.165420093439512 0.02099332078579995
-0.05228824727223903 0.1946019282069307 0.02124492360926687
-0.2611698723086303 0.01311478389783275 0.02105050105976214
-0.09323731322285797 -0.2413444956043714 0.0214060105363858
0.2667397247950059 -0.0327467212123436 0.02095019271731501
0.2081594915555806 -0.1863416054389536 0.02112545358726809
0.2511815474110581 0.2447644201178277 0.0214254680738503
-0.3292474437010888 -0.1382440042134983 0.02133865524727961
-0.3482982551555663 0.1411371438622135 0.0209016718433062
-0.1425624828001398 0.3220345039385517 0.02119130321950156
0.1533637041142273 0.3650105453048736 0.02107848215611681
0.3361923013402168 0.1215395556116943 0.02124104638399198
-0.2462707033871121 -0.2685852991227095 0.02170764100270233
0.001358108180387268 -0.3631973786899375 0.02130298087654638
0.1522454913302823 -0.3362511756085022 0.02112063462837478
0.003526209496372823 0.3488939401116514 0.02138433994646266
-0.2879129451875075 0.2888040460510403 0.02073070577878352
0.3552447383072035 -0.1598878690891033 0.02088618138719212
-0.4095889932145166 -0.005753612746837249 0.02089422756773534
0.4120734770431758 -0.008092330868974661 0.02064940116585487
0.3032327168083618 -0.3124613301061133 0.02113395744850296
-0.1531153451333489 -0.3924978248613402 0.02176695143085679
0.3126959627267231 0.3898868593177475 0.02142363116858729
-0.4009741020978668 -0.2858763942572264 0.02202196561167839
0.4098885044805422 0.272760685561065 0.02173300373472561
-0.4809876215882601 -0.1518113632970145 0.02128301128951923
-0.4410729782302113 0.2662256465259966 0.02067291591189784
-0.4994194746867254 0.1263787758418682 0.02072752270501879
0.1023769298245063 -0.487030754599631 0.02110914321506391
0.2059910440683706 0.5029996838101075 0.02054612638204891
-0.09165097178176448 0.4796177490520137 0.02147188876976227
-0.2355508747596815 0.4467687432153274 0.02103029578483597
0.4865679143399644 0.1466019528761786 0.02119183131369492
-0.04577883676235523 -0.5116787902067563 0.02103592426273441
-0.3103494430485468 -0.4191704377399221 0.02294496829755341
0.2503619334252488 -0.4588282573693241 0.02090633913046904
0.5029267386214545 -0.1375905873093375 0.02069135952894454
0.4492858479442671 -0.2845846833736098 0.02071560735479741
0.05532900142163374 0.5000529931967054 0.02152835992173889
-0.3783029013591704 0.4065592255116053 0.02009608132966626
-0.5567305705839538 -0.0157498062803772 0.02044488647499865
0.5533352081423836 0.009906371193798042 0.02002863603505858
0.4042689264241853 -0.4393126703712778 0.02120029221332794
-0.1942117614752241 -0.5436344043157921 0.02123515873445706
0.4742149721309327 0.4193810387710161 0.0219968963206457
0.3714096726771416 0.5320115138117479 0.02112671823793093
-0.5713974457162543 -0.280893559729793 0.02074289462801778
-0.4995080033218416 -0.3990540773609566 0.02014889746035369
0.5717128898234236 0.2966355097685999 0.02294008233475271
-0.5970888186097421 0.2571695233694979 0.02057085810446059
0.05488060053239231 -0.6388407874853084 0.0212674374885987
-0.1928476997024365 0.6060452819885811 0.02160522342240714
-0.6372058817121259 -0.1532886134887299 0.02046129554511256
0.2011893903112184 -0.6117673275085687 0.0211321019661827
0.6348455140279713 0.1552370420988007 0.02082765053188328
-0.6491190000646081 0.1211934089177348 0.02036041455365928
-0.04470333482230163 0.6349001138353653 0.02220321175675352
0.2599845629268825 0.6291921788082424 0.0189603109728804
-0.5360079625240786 0.3883961296482402 0.02004855349093299
-0.3349722733022994 0.5659378057480842 0.02057984999073282
0.6520845268759398 -0.1211998684353435 0.02017147907000069
0.6009936352473852 -0.2614041778538037 0.02057844839853386
-0.4292734742016606 -0.5093620496552735 0.01878969850640238
-0.09493105057293244 -0.6593348877931912 0.0210290737307182
0.5442818887811433 -0.4041022625505087 0.0202322249358105
-0.3200779047709912 -0.5924540026743031 0.0198888552737907
0.3482593832802318 -0.5770605467190253 0.02048608470780209
0.1081895916201208 0.6460822460572198 0.02195373272854138
0.6903854467370509 0.01772452317255906 0.01823432124971597
-0.4692086643022008 0.5161620877337791 0.01822494725065471
-0.7002957851433281 -0.01785693887799529 0.01946128101490222
-0.2371393902670904 -0.7277915687032627 0.02175360367014472
0.6162414419420968 0.4760785603051668 0.0212704075802962
0.5167471136816479 0.5858059296096029 0.02193127192886229
0.3977555762703889 0.691905282393844 0.02194927848787417
-0.6652665037713702 -0.4156808429286877 0.02100517018168642
-0.7321118765530921 -0.2899994648045072 0.02085823423937704
0.7518441773073873 0.2409659443375386 0.02043390922959328
0.5129152454876446 -0.5707219417698552 0.02214253044446171
0.159429815568041 -0.7684693343767918 0.02091984787936136
-0.1766964977799219 0.7602985094790067 0.02167334811182709
-0.7498248843304519 0.2580022475778577 0.02088604082034126
0.01911252282036347 -0.7890576017209628 0.02047499339748666
-0.3213732840302544 0.7177863757025245 0.02187666403185676
0.7577952233398141 -0.2310507400222086 0.02119036599793012
-0.688980857715995 0.3948939347167274 0.021163670949386
-0.587857761080511 -0.5340533889036951 0.02034117346386719
0.2982817312541019 -0.7345491113729128 0.02043857758319304
0.7042622941575591 0.3697506869299826 0.01955455552347272
-0.03575459385334381 0.7850247184550772 0.02070326063308749
0.2447451460457548 0.7630611840305368 0.02020439463035735
-0.7873143722783656 -0.1572766729576784 0.01991033009201994
0.7970481133404027 0.0991922916514891 0.02008423518420841
-0.7960127388577252 0.1189479341070101 0.0199149868150648
0.6398407131677055 -0.5065221250897599 0.01840992685144094
0.1020193115071225 0.791863390804349 0.01975591427788343
-0.4892779982649389 -0.6401238642212209 0.01942989860979525
0.8024590009151767 -0.07472864961717024 0.02131699364727736
-0.4727989167182342 0.6546561398496036 0.02152373600230184
0.7029518822935292 -0.3736239580265449 0.02049860417230851
-0.6079208076385069 0.5297094193351912 0.02058840391163937
-0.1189879202027831 -0.80389594262566 0.01847359773391541
-0.3775418593900187 -0.7238337162407865 0.0182678633827586
0.4342470287809332 -0.6905685810958863 0.01846739937033473
-0.8347219200410128 -0.02072547102751372 0.01759900371201448
0.6903298135305893 0.6170512465557881 0.02224571387645112
0.4706473522351455 0.808128276637581 0.0192281173223349
0.5840686092273483 0.7198287376489008 0.0213631740177277
-0.827487611203425 -0.4223168542782245 0.02274736689417774
0.7850420887567279 0.4990395111067673 0.02173193919462409
-0.2816398915709494 0.8833716716885521 0.02275357047790812
-0.1296522554609014 0.918879111896273 0.0226790989301612
0.9007341065832427 -0.231420831264207 0.02078880651465646
-0.7440593076308371 -0.5585703263678911 0.02249747675735417
0.9070091242670215 0.2119493164185203 0.02149448291270627
0.1111326236789944 -0.9225810242820045 0.02249704033273452
0.266426745805674 -0.8908322262132897 0.02242895894137325
-0.8484759583668582 0.3829964278340464 0.02247443654144329
0.9294950089397065 0.05666874777275262 0.02077903337358458
-0.2129744374334195 -0.9067878724966401 0.02164287091030052
0.8592870771549235 0.3600997913142549 0.02151910659561324
-0.8903870343203037 -0.2747043761001378 0.02215700902958232
0.6724802485116179 -0.6440812627831899 0.02170406031333179
0.02752225213274497 0.931096437911363 0.02190746566187432
-0.9040854549454865 0.2299464740972068 0.02199979099958237
0.3373823637873506 0.8676220110814901 0.02088037461950669
-0.4253941056553019 0.8256434164016793 0.02182688995278522
-0.3568760379939323 -0.8607389259847474 0.02158133257127821
-0.5587110875752702 0.7532732872355529 0.01909280825539528
-0.6376503570569442 -0.6818620741018045 0.02183741260184703
-0.6667306607498112 0.6510736677562856 0.02107016062515243
-0.7698024823550847 0.5256033993703567 0.0221167097485521
0.8516407655030279 -0.374985716647856 0.02153204872258396
0.1871616229351334 0.9145094752093049 0.02128677915588179
0.5600161667684104 -0.745477264284449 0.02147502537837031
-0.04830494375861125 -0.9335452337637211 0.02143675750634198
0.780563995038185 -0.5167156501941225 0.02092398511138475
0.4184316235218182 -0.8367090370640126 0.02136338158823608
0.9333858716612153 -0.08972597411442183 0.01862177727620559
-0.5092575846852019 -0.7879511649492917 0.02080831227191638
-0.9334049598334183 -0.1145961666824824 0.02044620972750603
-0.9384021320611206 0.06665234950221609 0.02037727662528691
# +- 0.0009949807268486129


==> anc/162.asc <==
0.03390358398304133 0.07622345103993033 0.01901988312984248
-0.08035479254662037 -0.01963753980959775 0.01926610078338309
0.05971553741597986 -0.07309302271916092 0.01915834939911288
-0.09619846203821392 0.1279496397520919 0.01922386211914812
0.1706488240830639 0.01852039900509067 0.01898319521510661
-0.05183768715903846 -0.1667394546364152 0.01896700224193826
0.138872353548223 0.1703688754240608 0.01849030534105561
-0.189493904240123 -0.1200248112476449 0.0188801459214115
-0.2213978451352485 0.02828210350515678 0.0194937649551281
0.02067397561042748 0.2374288082358235 0.0199175515295709
0.09031677865332596 -0.2191711564050863 0.01914315597265969
0.202575344830245 -0.1271164327874013 0.01919219021091888
-0.234299941407247 0.1661219139948618 0.01865509908460207
0.2768981644714383 0.1094512612546521 0.01855050478153095
-0.1210828671642815 0.2709864073654761 0.01920371759261866
-0.0261036599243014 -0.308304729360357 0.01879829061657961
-0.1687963738587815 -0.2643080721435855 0.01902568418243842
0.3147025961936222 -0.03476195103525905 0.01910762831150567
-0.323048643207073 -0.07474407175120447 0.01859402021173618
0.2384792515810005 0.2533675422419753 0.01741965650477976
0.2326327813668002 -0.2729614923757271 0.01932788933784055
0.1373603952741046 0.3508329455694668 0.02132312284594706
-0.01045569297338759 0.3818329905716804 0.0199382287929065
-0.3725680460110166 0.07695274159264094 0.02006771541098764
-0.3072469311809175 -0.2206948774896308 0.01910381530178613
0.1163119204195749 -0.3645645841097576 0.01895766496481128
0.3464019171046653 -0.1779673332790665 0.01921566711323899
-0.2663109019376656 0.3088867424809133 0.01859586272007914
0.4176497180947696 0.0656448461204807 0.01907196550278039
-0.3653683554149973 0.2099153312496709 0.01704095727283493
0.3744014841820347 0.2134993705007422 0.01859774377662704
-0.1412974341174177 -0.4040036150403369 0.01888822153775458
-0.449348361197628 -0.03549443329062241 0.01676808944213443
-0.1605661815892595 0.4082892426754217 0.01904154522062088
0.003476299282857582 -0.447190688154577 0.01842917525017466
0.4600359824106769 -0.08428780102225407 0.01976852781136572
-0.2872840395444113 -0.3651231954628185 0.01937026383618987
-0.4447931736499304 -0.1780817186260878 0.01885208406712078
0.3112955399359563 0.3637463760383394 0.01919722250316339
0.2487318965485973 -0.4210093757724384 0.01866024019002437
0.3743370301262248 -0.3219677532175123 0.01915618895055529
0.08670737911293853 0.5007910800055392 0.02032143082405212
-0.06090864121103583 0.5223402859030075 0.01971887860870328
0.231707253815506 0.4798835914949953 0.02022710580732959
-0.4272559010605255 -0.3200420911080868 0.01930066913514801
-0.5023224461301372 0.1923749946299235 0.0192745225155342
-0.5417659176640502 0.06255419238787045 0.01913632423294245
0.5141005422031993 0.1760047400185559 0.01924599909621491
0.1488969738660073 -0.5174700637153195 0.01922597669425745
0.4881585381124229 -0.2346331966475359 0.01978138482033201
-0.4293513634056702 0.3287261476719015 0.01884481689228028
-0.3259272306219159 0.4327784404351738 0.01918451479023719
0.5560147356512132 0.02584953193535418 0.01932650411034933
0.4563159770370686 0.3243978877063819 0.0192176876198627
-0.1099305520278498 -0.5440436827943922 0.01842671385990132
-0.5673779513417824 -0.09812646814559041 0.01838464247487785
-0.2521078193472838 -0.5035604725282604 0.01896423663354718
-0.2166444440815605 0.5325872926212301 0.01899343081959139
0.3717852162647983 -0.4582827027956574 0.01736480454020531
0.02801096917719873 -0.5804758660557596 0.01682609318729332
0.6041732297091467 -0.1301594894687203 0.02035586966839379
-0.4052961480159899 -0.4676398744767302 0.02005128070550694
-0.5706940908189367 -0.2606940786788808 0.02010974225048965
0.4009141745934793 0.4768262188893787 0.02011641731909426
-0.1168894188928861 0.655179540476506 0.01963402188643498
0.1767239868969826 0.6277564113597373 0.02033421004174671
0.03191579844950865 0.6476715523308916 0.02026252490881234
0.5142815435961534 -0.3968907726801577 0.02172996955482583
0.2777250415941194 -0.5893608156330151 0.02183849613452706
-0.5813546709423653 0.3170281729865244 0.02044674248333124
0.60548839395245 0.2873536951032942 0.01972036811348406
0.3229463825953746 0.5962584230324747 0.01960442978525517
-0.6727436862446818 0.003242590304507892 0.01993744539891595
0.6557523932890957 0.1406114058172969 0.01972872224461234
-0.6534550778940771 0.1682458216402197 0.02141586517479431
-0.4942086598333964 0.4500364636644911 0.01978613006661291
-0.5446255058043643 -0.4078937008928514 0.01983222405350414
0.6213505270453256 -0.2785604459783172 0.01970114194484249
-0.2026723117727872 -0.6492317776311167 0.01925840705613489
-0.3853294311605185 0.5544857606644096 0.0193892392290258
0.5411849425402531 0.4307587076813861 0.01896512499064045
0.1272465697608114 -0.672223401061238 0.0205612663237058
0.6893463331131957 -0.01277959857925388 0.01908777536978198
-0.05091317391015738 -0.6844099752266435 0.01886249289759238
-0.6796416999682141 -0.1655066912390957 0.01865140404020909
-0.3503038600739577 -0.6020558072816342 0.01899968552481765
0.4406350912916893 -0.5543810222117279 0.01839298153042304
-0.2692193964674401 0.6520783149782328 0.01846574294741593
-0.1722056842795497 0.7852957923694459 0.01893702440982383
-0.5187503299637324 -0.5705985154203392 0.0213536861796178
0.7540975385588091 -0.1720524989322731 0.02100866968471746
-0.6986668074721794 -0.342937080980249 0.02160302306920774
0.5007880130498469 0.5933157699087853 0.02097807477045605
0.1198328321470188 0.7779193099846144 0.02087258798108476
0.2673148024377489 0.748599473259524 0.02056887329782608
0.2587276401953504 -0.7478825873838595 0.01969498062166437
0.3867461608761363 -0.6977132605074744 0.01929871073309915
0.6712666664883534 -0.4226484272006553 0.01948673230911462
-0.6456509222972481 0.4622136721826835 0.02109700593134184
0.5897846724876465 -0.5329798447039872 0.01944599231453878
-0.7221658480877994 0.3283045166036774 0.02000942019240871
0.7565270171345249 0.254712097294743 0.0207057249305937
0.408597033846905 0.7003012623452201 0.01820787103525535
-0.7962691871636479 0.06905221230617113 0.01937269628765683
0.695465009347165 0.3977948118143605 0.01954404187659638
0.7948132493463299 0.1025726100356901 0.01987954019067886
-0.8001795074345726 -0.07797589635557439 0.01950023301871336
-0.02767390824716568 0.7891254025773525 0.02024354754968004
-0.5443511560434109 0.58544311555013 0.0204841919881739
-0.001923161710297577 -0.8064032241252506 0.01899374461467705
-0.1530058378317931 -0.7923937663189667 0.01950143597437924
-0.2988651055856912 -0.7518333172797494 0.01933437780956572
-0.4272704550648253 0.6849909202946879 0.01895527241501929
-0.7878013983644732 0.2055426522509509 0.01786834458345627
-0.6504131455278437 -0.4914725573157884 0.01946761851935709
0.7560423858188058 -0.3104785139091896 0.01760152341772953
0.8166991148287291 -0.04624874928056437 0.01763780978808747
-0.7909331124692422 -0.2290735171387899 0.017756177162939
0.6277726431067567 0.5286977741289089 0.01741203093672736
-0.3118092794962118 0.7714878204173351 0.01658217681424132
0.1324750820038628 -0.8092452877819307 0.01754725622198149
-0.4410139138693621 -0.6952988600662874 0.01821052395714516
0.5208808100549818 -0.6561350453338052 0.01637467745657767
-0.6375503863251228 -0.6672826469423716 0.02126794663184479
-0.1184791677436051 0.924189639092581 0.0203720797942269
-0.8116987968560991 -0.4464080016932084 0.02083549424185752
0.1665171376193262 0.914477024084055 0.01955324010079583
0.5505684894460876 0.7490858949712503 0.02032512832143922
0.3738611721846373 -0.8529137195137623 0.02097565299692106
-0.7456403670483773 0.5594920240177189 0.01909283832545381
-0.8193726070107059 0.4384580419241547 0.02050373413684729
0.835286623873493 0.4120093817156614 0.01965773375859258
-0.4221253643134716 0.8403172654674952 0.01878191649711247
0.4271715271416352 0.8320670695659763 0.01886292479297267
0.9192904590876408 -0.1468697239026721 0.02047518722087768
0.743316597220816 -0.5607422095354222 0.02082999272775953
0.2980904076515185 0.8840275744324526 0.01862766653177805
0.9207336845121814 0.1511063233162382 0.01884743756066209
-0.9331522829061271 -0.005713836128554158 0.02084218543365284
0.6609302674317864 0.6598164444693053 0.01971976977192515
0.8885631980454918 -0.2875535227928036 0.020006205614258
-0.5477243228959388 0.7552435482618284 0.01964437170343106
0.8900747685419783 0.2838027022009158 0.01841495306033795
-0.09292177240100806 -0.929989576710502 0.0209266146339651
-0.9224875728690414 -0.1631886912808458 0.02018960821125379
0.8283352449507249 -0.4347470457716507 0.02016330014076444
-0.924130787693464 0.1498137788078064 0.02016592785736187
-0.8849464320713358 0.3044145090781218 0.0199224678638582
-0.8807758601716215 -0.3199096763106994 0.01938658842646234
-0.2515880545783591 -0.9007009387732964 0.02072708481472943
0.02740168561587213 0.9282391562298312 0.02047964767532832
0.2305124323946171 -0.9073249191989251 0.02029051869056469
0.7643086449753065 0.5419530338417158 0.01934402263264289
0.936990696644301 0.007332202025353141 0.01907522690988546
-0.6567862433596122 0.6630027636196324 0.01885948306407018
-0.401595858850792 -0.8465777745020243 0.01990592577227315
0.5139450360126905 -0.7871738447679872 0.01940861666845615
0.648179173639162 -0.6805055755927967 0.01937564480333662
0.06790010927317709 -0.9365026671443161 0.01993048520967796
-0.5395377120661186 -0.77003288539123 0.01827728272527481
-0.2693800432498303 0.9002575207080619 0.01907397463723089
-0.7458680327568189 -0.57525006706662 0.01745041732417498
# 3.141592653589793
# 3.141592653589793 +- 0.001020569907131201


==> anc/192.asc <==
-0.04855316376732265 -0.02934338359125488 0.01645838238588839
0.08697074162822203 0.008055872556133084 0.0163321017967403
-0.01760463972178873 0.1009310464958208 0.01643172078461539
0.05781922585915933 -0.119040724884107 0.01625503349906445
-0.1516781833282812 0.06509503556481544 0.01644825943460701
0.1182454717347411 0.1377238135990051 0.0164232234960325
-0.0820216115364911 -0.1591766645524689 0.0164266588780362
-0.1826645793787357 -0.06943280594586518 0.01655705119318696
0.1936430772057723 -0.08891719042009895 0.01619970362660179
0.2200092855849126 0.0404232336946721 0.01637709600064957
0.014841411519848 0.2292465063152271 0.01645976270337899
-0.124366452204262 0.1938928822470855 0.01669735285392815
0.02635546647148014 -0.241174760257637 0.01577347990197821
0.169227029629245 -0.2115446439227141 0.01580073586593739
-0.279862216820838 0.03056021245690134 0.01614523424736434
-0.2169139258390905 -0.2084013019475419 0.01688417681431049
0.2511945851346012 0.1750175329707049 0.01650046095934287
-0.1049780159104936 -0.2908993506195948 0.0162340664405548
0.1527111965450345 0.2688037900605018 0.0164703261293713
0.3222747524654938 -0.06737275782611886 0.01682179618624212
-0.2651384798536606 0.1590691274252853 0.01709844396568821
-0.3093730589056658 -0.114397929016606 0.01640782854196436
-0.08500137876601691 0.3230790914318159 0.01645561637691694
0.3467965789868169 0.07260409088156464 0.01649833772708075
0.05176501682955889 0.3578616251000267 0.01628396122537912
0.2990428706972774 -0.2058358445702732 0.01720447671263356
0.004638672140047605 -0.3695523554477238 0.01581625399165897
0.1326815031447687 -0.3221112348042205 0.01464495370336648
-0.3932109262381994 -0.007226251943988995 0.01492838543888707
-0.2224544305955324 0.2902342226234841 0.01669732180757689
-0.2303577397794641 -0.3420642884256083 0.01645570814894171
0.2870792948546321 0.3128688001903541 0.01658807425271064
-0.4100690828775194 0.1261774535058266 0.01834937342889987
0.3787509313950453 0.2150860157200812 0.01647230531815303
-0.3570664266908762 -0.251489944071922 0.01846924825244107
-0.1260675985221474 -0.4274676308918141 0.01684004158450303
0.2662484555275842 -0.3438669428168805 0.01823430128353706
0.4478149313011731 -0.02650529753050342 0.01652497544253137
0.4292735285398758 -0.1653784368519386 0.01689041163608499
0.1894547279933303 0.4008031540695972 0.0163525756007333
-0.3590573131295799 0.2584029578857384 0.01693649978511966
-0.04601573323566793 0.4539588658371631 0.01626447831124999
-0.4406188895137672 -0.129891678378705 0.01633572180711518
0.1370838261518744 -0.4374194702282593 0.01578845964711616
0.08760013254179425 0.4858671782882469 0.01597478187707477
-0.1789929029127672 0.4218365274293839 0.01637111421009906
0.4696362889467943 0.1142428358843291 0.0162028459752182
0.005393713416810175 -0.4915195835822258 0.01602347790214899
-0.5130460307462612 0.007498508431436777 0.01628225977812975
0.4073598469998382 -0.3003378618566085 0.01731568462987974
-0.3132441841007703 0.3935949816426226 0.0165881743423385
-0.3375805732895143 -0.393180637889715 0.01532674569379427
0.2604689085161455 -0.4880270051899536 0.01707607116693231
-0.2523911437026362 -0.4996167597681565 0.01826373171506163
0.4160904178032863 0.3595149498350561 0.01660626774673344
0.3240930918964667 0.4532889332453634 0.01664311944257033
0.5554795014685585 -0.1202662036028476 0.01661572417656262
-0.4962538172912704 0.2464265727987601 0.01690325147163872
-0.5084690715980593 -0.2391943125002448 0.01666484115353738
0.5025448166477487 0.2599843312905835 0.01631458236617254
0.5716476649543125 0.01743033828871722 0.01629995494951579
-0.1202995842156447 -0.5575016053086251 0.01657026881542743
0.3843717630463782 -0.429046707067481 0.01700155000668541
-0.557788729715457 0.1299023551712855 0.01692346523681637
-0.4577309162965487 -0.3591020646694512 0.01625308172107928
0.1365632285462993 -0.5615118084185161 0.01608034584777012
-0.008299941096787415 0.5860130960645505 0.01591013479397969
-0.1375720764303182 0.5558638450485598 0.01618968113152983
0.2237241261077084 0.5326035059268914 0.01603748216813453
-0.5738807204371247 -0.1124992535476411 0.0165143646216342
0.1185863336278277 0.6126005564651414 0.01486198610618706
-0.4436184024493414 0.3697721180811049 0.01625495360745418
0.5887566235149284 0.1572256565577185 0.01582656713296696
-0.2676925674901157 0.52472114523196 0.01617863186155888
0.01099922285192773 -0.6136486492673036 0.01555212107094143
-0.4081071040093783 -0.5011797120804217 0.01652344240402313
0.5427360642793977 -0.2587928865050863 0.01709424384103261
-0.6486546983121045 0.01331415343622938 0.01671426625682389
0.5293053319682351 -0.3881622691347852 0.01726793467440834
-0.4019034089127033 0.5047968847011218 0.01614984509806813
0.3723867883933215 -0.5713810225110519 0.01662367150483287
-0.2238030566692913 -0.645162066511656 0.01648840305956688
0.2561171762360149 -0.6318229702308142 0.01652504224609845
0.6822751743024383 -0.07148926633212045 0.01645546440075964
0.5432830980265817 0.4069542484125699 0.01669226926517167
0.4521570712113563 0.5042319069355432 0.01709059870929275
-0.6360316487779287 0.2524013910998982 0.01660761537541353
0.6945024674836229 0.06265857167824765 0.01601841813991676
0.6244507785785508 0.3042384459091173 0.01608316942412061
-0.649688995098551 -0.2280713860688322 0.01657702748560088
0.3506050900637757 0.5991251078232885 0.01775054125907518
-0.5960562709951323 -0.3490111514697391 0.01637488900810231
-0.5346163511632773 -0.4701844546767199 0.01612180576131988
-0.5813511605836643 0.3690789991335751 0.01633750636630568
0.6662910951300151 -0.2077635391059648 0.01665657279297483
0.05248615177120078 0.7159817727055128 0.01666485634771631
-0.0898915279652838 0.6900578442278146 0.01657895936368105
-0.10221200547507 -0.6923190839683829 0.01572081151658835
0.1377904005344821 -0.6913325385683819 0.01562891094824691
0.4933716255864791 -0.5104281289349308 0.01614185099530944
-0.696106629877761 0.1338236057855961 0.01624282170417689
0.2272646367804858 0.6667143515769235 0.01563946268615651
-0.2244326676924061 0.6590216628514459 0.01651284320417105
-0.7070438777704344 -0.1035264956953355 0.01604222153100292
-0.3473159929109401 -0.6102877758522474 0.01632115786683003
0.7039439067375662 0.1988436215085482 0.01515423666497482
-0.5224621794554015 0.4812345533451315 0.01486550568709197
0.02001419118280004 -0.7354248819218792 0.01399682217803949
-0.3593658434417374 0.6236341880303379 0.01602260412489253
-0.5001867522877826 -0.6159078860041702 0.01727777070357889
0.6685597004004674 -0.3507755354790228 0.01759618628890128
-0.7954296865996163 0.01883668564885642 0.01747633111308818
0.4754260899607264 -0.6585035335755239 0.01618956753987735
0.6500384432549132 -0.4766342244751802 0.01761947668654887
0.8116986560639921 -0.01782945452747867 0.01621558059683523
0.3623547980186205 -0.7209749956518954 0.01672087303464321
0.6780479143052649 0.443959758044647 0.01616609311548756
0.7780609525827608 -0.281432441099152 0.01603641313938605
0.5976768930128455 0.5403855700674952 0.01648729430602895
-0.6796592896436255 -0.4565398109457362 0.01593800906442686
0.4223435598862834 0.7099809488165328 0.01484265772231115
-0.5187040391391748 0.6105693083351843 0.01797761233625308
-0.7378763769036407 -0.3420197679793882 0.01629608041791089
0.3118250593313167 0.7586331499878688 0.01558786156416908
-0.7128895922168915 0.3851043464813328 0.01716879610293941
0.7966708787758127 -0.1477739620901435 0.01645638572440077
0.2410534774362 -0.7763098426237652 0.01672289039175753
-0.7705443014320887 0.2636522350655667 0.0164999690497113
0.5089942030443341 0.6275273427969342 0.01613804659423996
-0.3061394877303962 -0.7542579198173738 0.01604842465501609
0.8162573155665188 0.1108460096126254 0.0153488349107166
-0.787028314445113 -0.2238415956060895 0.01601598270120213
-0.05626666790302413 0.8178419315023511 0.01596880422245385
0.7491580915628221 0.3412333058424995 0.01528673971445949
0.06797114179463122 0.8391605556107252 0.01417121211680995
-0.1859705219189947 -0.7940359953131855 0.01621978345867848
-0.1853168078304503 0.7946464967794449 0.01637849675337265
-0.6432144455709817 0.5123442613139099 0.01755668985576949
-0.6157442740860013 -0.5663529363362972 0.0144522539400639
-0.3126926154705063 0.7600263733587792 0.01607099685241274
0.1047340546814125 -0.8256769288402719 0.01640453017154974
0.5850448475894849 -0.5900027368256625 0.01475196696472516
-0.8210845815518586 0.1439860816816678 0.01476057223591031
0.1822617151095654 0.789128341331128 0.01660562647102068
-0.05561500515837801 -0.8276686291586975 0.01559111872070253
-0.8313419556936111 -0.1035064364243327 0.01447509265292007
-0.4243980431596675 -0.7143859814232263 0.01468692050962944
0.8155574815916777 0.2370695009278881 0.01346421361218939
-0.4376343821798751 0.7148860775726843 0.01473286607942157
0.7695115268206544 -0.5378903756758945 0.01543309041562176
-0.6390795121695479 0.6767818613059261 0.01758365525462855
0.8115565125560266 -0.4285083642402348 0.01829215143384359
0.4834952088494825 -0.8014875004012662 0.01697611276168504
0.9332382298342394 -0.07826692219898269 0.01674285870857266
0.3659065706119959 -0.8611203769840982 0.01697603699472755
0.8868800902364008 -0.331595634148442 0.01423661869608918
0.6939669973700611 -0.6364140229941677 0.01525933651641386
-0.819381580781005 -0.4579902501848652 0.01732234576429875
-0.8019578298049246 0.482307871082862 0.01684328719983619
0.9374384828643233 0.05511747580220544 0.01655986916309068
0.7386145682474604 0.5753672078357729 0.01750675826984924
0.2428343694108509 -0.9052327837256865 0.01620360243035697
0.4204727357070899 0.8432858952881612 0.01665386337648953
-0.8635787429100418 0.3631873696040357 0.01725673166906472
0.8170735251984772 0.4626595611652532 0.01692636654891354
-0.5380104732554796 -0.7689670464560894 0.01696176751812833
-0.9345802175850028 0.08789748212835524 0.01706555406243596
-0.8786349274096618 -0.3302313523517892 0.01734061979402051
0.543252115456121 0.7673078140947845 0.01693859377221655
0.6467234936055055 0.6764488839901102 0.0175996262235561
-0.7443884452094823 -0.5793298880263161 0.01655392248536967
0.0008651477618171217 0.944552841693476 0.01638333130939911
-0.9390972652035962 -0.0462722628991693 0.01679734579803288
-0.1419722144857086 0.9282361796649067 0.01735722722715378
-0.2844992754237726 -0.8941099544478013 0.01713049202075505
0.9139396619228887 -0.2064220842177572 0.01618435943727809
-0.6419809108253681 -0.6862221964047519 0.01679761892989864
0.1195352396316452 -0.9386602048939542 0.01417246295910696
-0.280977393222166 0.8963930144330409 0.01733696699587977
-0.9128143939581221 0.2329195957553264 0.01666496623984235
0.286753896767783 0.8927854955220246 0.01741507724632256
-0.9229504819805382 -0.194558093049333 0.01660779109194949
0.1524316919726842 0.930599420884464 0.01656935306565193
-0.4149947508204899 -0.8452975784613429 0.01666742926863221
-0.009563680925807371 -0.9394117988902717 0.01617343293017169
-0.1496938840341454 -0.9281670712540001 0.01678760966956931
0.8835000648914825 0.3386128615301232 0.01563974354681931
-0.5438628676926666 0.7694668040270614 0.0163567794801443
0.9263064776124089 0.1938239681520867 0.01549361959941566
-0.7344091622689379 0.5925281010105283 0.01497697510496126
-0.4164734962531735 0.8462068479477005 0.01665498170539556
0.5943398873256924 -0.7280030145851192 0.01623986701320401
# 3.141592653589792
# 3.141592653589792 +- 0.0008209441703834607


==> anc/216.asc <==
0.00543915996702476 -0.01192982016040456 0.01453512982859721
-0.04859680054114372 0.1005927375568339 0.01448194965521227
0.08544544193619059 0.08956576981060435 0.01470899322698731
-0.07055864959580287 -0.1136306919224133 0.01477306681961193
-0.129522908159471 0.006342974414419519 0.0151240453011083
0.1389246236217778 -0.02594445624978867 0.01457321372300586
0.06206147802111331 -0.125539276274274 0.01445613797272953
0.03636124516991577 0.2067460256253181 0.01451602815797842
-0.1980062821705376 -0.1103557658769392 0.014830960539277
-0.01346428928781698 -0.2306142137975961 0.01441271055546088
-0.08613959908357283 0.2110209132087701 0.01342987033133589
0.2201080601792475 0.0750708777756878 0.0146725604926475
-0.1894720229822106 0.1330017648475047 0.01648010332111698
0.1971292474188358 -0.1439173703921967 0.0147420724190589
0.1681606888027801 0.1887142554891671 0.01437065148222054
-0.2544277178016444 0.007215840067625139 0.01512697883553998
-0.1411240182005018 -0.2258209697894414 0.01456772669422501
0.2680615138439415 -0.04325981978580888 0.01446992108608187
0.1115368360004491 -0.2398748907204412 0.01409853456849107
-0.3215499182823571 -0.1213192538118747 0.01478864622227427
0.1152634451063835 0.3016515507160109 0.01407974748965641
-0.02654050398629194 0.3273384878408114 0.01569229640152871
-0.1657813331480562 0.2873303537285263 0.0144463190189971
-0.07830115033428997 -0.3395824633030016 0.01392047470223023
-0.3239098158894116 0.1140703523979209 0.0152483489355335
0.2983186040453504 0.1837135341026631 0.01457631034802722
0.2410493821142122 -0.261901310757174 0.01446815365296932
0.03972886899388004 -0.3545363512185054 0.014085002089964
0.3501997797358984 0.07045544272475431 0.01449870248445676
-0.2664484163238577 -0.2340089316365613 0.01472474761756944
0.3341888276210567 -0.167358191433101 0.01613269331924366
-0.2793970758899858 0.2366417205443733 0.01537142096904143
0.2413536331418343 0.2978136909063578 0.01448344371901905
0.3858107719887486 -0.04281790953937044 0.01341088057893552
-0.202453589545726 -0.3450265481227609 0.01431808465483886
-0.3805461147455015 -0.01121230607278521 0.01485044792460137
0.1537356144285839 -0.3535958585608869 0.01294199936966703
0.07663067291081714 0.4060850710148565 0.0128047330711752
-0.4432062917434631 -0.143499719818947 0.01481739988565703
-0.1266426096985314 0.4113749836559997 0.0149437563382021
-0.4551213979681492 0.09398765263273151 0.01495437553910247
-0.1279571012567711 -0.4505611161726542 0.01330198369048292
0.1953492988579923 0.4215115378821632 0.01438269320567947
-0.01241597193140172 -0.4677725491462962 0.01449255769111342
0.4311951503522299 0.1707610155769644 0.01513207174589231
-0.2541123048294517 0.3745082075880151 0.01455038490444327
0.3469094198674968 -0.3162051368044472 0.01474660500930965
-0.01181122092968097 0.4689617976311342 0.0138651645821801
-0.410260780539705 0.2149849818531671 0.01501117105610919
0.3733669314286153 0.2890710927724927 0.01479686643507887
0.2511785189807176 -0.4047469089535204 0.01417390133301606
0.4694922374722761 -0.1108299460113655 0.01430276033574794
-0.3218028096036232 -0.364081928973866 0.01474170994613038
0.4843498364851968 0.04460483279061039 0.01613321936732495
0.1188256145779267 -0.4748901854491583 0.01576653581344096
-0.3888665098697793 -0.2551341296972734 0.01488629429910184
-0.5036887962281013 -0.03199158743494838 0.01471430835316035
0.4436970833495812 -0.2370941545200802 0.01490099554393331
-0.3692873781031215 0.337662892347407 0.0147787669104327
0.3111478753884755 0.4031726845236646 0.01397427554751131
-0.2404239379339703 -0.4760905910617789 0.01456824593690538
0.1183301941612638 0.5260000387176058 0.01458627293034075
-0.5824590126206115 0.07656942051568065 0.0147371637662207
-0.09957791568528444 0.5441981510024543 0.0138469531817056
-0.223234110036474 0.498750015458331 0.01412750011562338
0.2473028596133704 -0.5291676031499444 0.01497833921451297
-0.1263606108942368 -0.5729629157682959 0.01608953799027791
0.01163826054035774 -0.5829666467668395 0.01517573473429602
-0.5424825241489546 0.1962699698461688 0.0148559758977341
-0.5647536379997159 -0.1617797867652521 0.01481008101195477
0.5011690773763721 0.2919856094506221 0.01478596523357986
0.5542244145205374 0.178546322268024 0.0148167744920574
0.5804680479983013 -0.05142125780591675 0.0149899787212835
0.3589648555802372 -0.4599260150213049 0.01448831747452302
0.4526227375089431 -0.3804232788396167 0.01440704870490045
-0.499280850506395 0.3134350869996317 0.01469036157323523
0.2455852932735434 0.545721063842354 0.01585047218479784
0.5692653195193906 -0.1815449182974488 0.01432447402391278
0.01763631834747876 0.5977640442748186 0.01447957019231012
0.4416866806651466 0.4033905859811632 0.01446485258697189
-0.4475508443617335 -0.384565728478998 0.01505125300248117
-0.3385462057129288 0.4788283024905969 0.01476647914440379
-0.3617746069267632 -0.4879003043959352 0.01460573283077759
0.1405651308019825 -0.5974612970093112 0.01459879642404926
0.610129882450451 0.07177287276122891 0.01437352174666336
-0.6241867335936733 -0.04680049040266138 0.01436055253183176
-0.5126221085609372 -0.2772016201964858 0.01501065732057667
-0.4520402265245724 0.4318138030710253 0.01415051439815517
0.3665054803480919 0.5030488819941656 0.01333675399194741
0.5487607381061471 -0.3050442963754884 0.01399753337058098
-0.193388185867143 0.6101651155234129 0.01256039624715381
-0.2659414442939013 -0.5981810231878834 0.01534341271494668
0.1405170168050899 0.6527662800581292 0.01517391169458989
-0.7066021909720306 0.06734690090961455 0.01439438423429323
-0.06236306838394549 -0.6930818045025735 0.01481943977469684
-0.08296141885467406 0.6793195808938504 0.01458365173947556
0.3735887929741823 -0.5902107491223423 0.01450123989971742
0.627067185597751 0.3063389263057532 0.01478102850483146
-0.3118372207445651 0.6226016703836363 0.01564074603904068
0.2739450978789215 -0.6542184107791165 0.01415972804376259
0.5660463313474615 0.4169591725569441 0.01502169005048645
0.4721209327562826 -0.5212108704300942 0.01424600836286062
-0.688514691394944 -0.168958953477663 0.01458065574285604
-0.6323466523335911 0.2996601598026486 0.01467681472705559
0.6904091441245135 -0.1355312358843747 0.01427476666721204
-0.672884087277836 0.1848805394933375 0.01473585567327674
0.058419270647029 -0.7044849091075788 0.01418425792908659
0.7082447451685387 -0.01996419901403745 0.01402236920953606
0.6803001468340297 0.1989456818724724 0.01425456944799552
-0.4879967857073146 -0.5088535180192921 0.01511229773392159
-0.1859746422867957 -0.6921970697123209 0.01461795038118869
-0.6370026444722806 -0.2856629119876736 0.01511359198007309
0.5606725707813273 -0.4444714431624749 0.01378638879558006
-0.3912576119174126 -0.6079059284650179 0.0146802525623696
0.673920938783214 -0.2548236977035311 0.01380510822168059
0.3687694910706615 0.6156701959393278 0.01436838611737592
-0.585137371842533 0.4122432651503528 0.01424082433639846
0.2560030895954973 0.6769692062309823 0.01462758833227658
0.4900997238990494 0.53039377877911 0.01561577313342451
-0.578545829625275 -0.4062247732254007 0.01618147831582329
0.03316039031765487 0.7241248130187697 0.0144498083925089
-0.4234441220552996 0.571340495779208 0.01430364055874207
-0.5313421477790349 0.519814294906272 0.01278867750775817
-0.7413598410776612 -0.05184964808441032 0.01364664675664419
0.176265255255532 -0.7135639386018068 0.01276005855925114
0.7297422229571219 0.09515913656751039 0.01275330427284087
0.6488763808221524 -0.3693029883134787 0.01244587122100947
-0.2018633379695892 0.7194532458880588 0.01351996049555377
-0.3182645111513663 -0.730600962409452 0.01540911048338467
0.1502161054632774 0.7921141792909965 0.01569900602870221
-0.8288190691279702 0.06359494460988094 0.01380175660293905
-0.1118192505531461 -0.8132026898872466 0.01443233426280612
0.388589958796176 -0.7226340385688008 0.01517799050832822
-0.08560190534400648 0.8109712656806229 0.015636727053877
0.7061338848856094 0.4131367941280648 0.01501093161138123
0.4953314569274726 -0.6528541397106321 0.01510236216276509
0.007293710096910955 -0.8207672851536099 0.01467181107662548
-0.8011670547520665 0.1793012479934043 0.01459401959147063
0.763221858004912 0.3005269826965611 0.01514398021031002
-0.7636789210088695 0.2953293372824751 0.01501444786157245
0.817615882416272 -0.09406643130599643 0.01487028320895186
0.6401110926016302 0.5166458380838175 0.0144116292233768
-0.5186519725237104 -0.6401212265730926 0.01416672111868962
0.5939115611247278 -0.5727441164371967 0.01478709138880327
-0.7248062275081174 -0.3787024287698682 0.01420201127863259
-0.7735970366469072 -0.2728159932990807 0.01430636416752402
0.7955260821830359 -0.2197268155806539 0.01482731798443502
-0.6022574068675126 -0.557141334279751 0.01404454780315451
-0.8157274009353106 -0.1624974442862495 0.01372865836634839
0.4774002382354721 0.6733312172071091 0.01430177227735249
-0.7129521709451857 0.4114225475455656 0.01508247130509747
-0.3202695144930583 0.7605149941901984 0.01481299435546516
-0.4278594361344691 0.7013048568464192 0.01501535984534609
0.2726397952451502 -0.7889059681441781 0.01503976886389994
0.831544114382382 0.03390483328236057 0.01443060823294959
-0.6481264870615313 0.5318339862499191 0.01495599775101476
0.1332844691091913 -0.8218852085995823 0.01430140358885237
0.3747415212304022 0.7425078085421498 0.01406573252541992
-0.229372600763733 -0.8071465437397676 0.0130887906901283
0.8160963475419455 0.1779738585413182 0.01501793896966593
0.6857084044997351 -0.4804488946180069 0.01418577704813974
-0.5406037796564696 0.63669274117748 0.01445218663123221
0.2669897976461308 0.7969971367992426 0.01322756144529695
0.7632883703875182 -0.3526160276056016 0.01459005341972547
-0.4331077823333818 -0.7222787527093006 0.01284654243247699
0.03511412256465097 0.8413752549823877 0.01339056484428758
0.5772829281587053 0.613603441261816 0.01290815280958886
-0.6817603318199191 -0.4808094961904121 0.01300013755387979
-0.854057766352884 -0.05017014413943048 0.01215282981034022
-0.2092078513884016 0.828646373128498 0.01275146109248252
-0.9304436816831384 0.147241505773084 0.01513657476681233
0.5232395296204073 -0.7799593620960685 0.01525438752677974
0.8363345216316629 0.4270292736756099 0.01531738423908539
0.4169749076795118 -0.8423207473542716 0.01457742539458941
-0.06101623467508585 -0.9381281690286081 0.01526608969748831
-0.8535349666821079 0.3929237023458154 0.01547753243593499
0.6239959246024389 -0.7031124919956055 0.01534597314748048
-0.4268950844151282 -0.8389535684161258 0.01486338526461686
-0.8993906751151272 0.272877918321106 0.0155407258937516
0.8858728320250675 0.3139517336544703 0.01460874091604171
0.771827755741649 0.5361484583446459 0.01543270867080835
-0.3159921675935877 -0.886329986933001 0.01489331766958408
0.9247399005275436 -0.1710267190784139 0.01505915733543398
0.8945349666929986 -0.2927541846148641 0.01451282598738604
0.2332194146041964 0.9126744997811657 0.01527550157564615
0.9404058332344052 -0.04510017445264205 0.01494537533846672
-0.8622661631998686 -0.3736853758157319 0.01532550529796622
-0.6416138347818228 -0.6878330472485402 0.01518330454166735
0.0663092431656977 -0.9390940443891305 0.01501707497942085
0.1931566399478276 -0.9220108142724737 0.01432999806118914
0.1082423715347433 0.9357086948940146 0.01536728097621847
-0.9072293183431331 -0.2539809773580677 0.01500729041798884
0.9380615132014782 0.08234832666667391 0.01435056565124331
0.7159007887477103 -0.6128548527002318 0.01488663045621975
-0.1884476905229185 -0.925024493786714 0.01475463178858257
-0.7263805926659858 0.6087122399038821 0.01307819100517638
0.4845700611837263 0.80844475531798 0.01524947777563061
0.7935902888553299 -0.5102528677642473 0.01396392586336878
-0.03075196540314813 0.9426356136820583 0.01526898018223057
-0.6393369636778268 0.6929081770102563 0.01437139609260898
-0.4239230639974156 0.8400001297695388 0.01554448770684856
-0.7936624224559972 0.5049599687255579 0.01484032797667156
-0.5365073460300337 0.7737045467479799 0.01530946216365534
-0.9485468874395129 0.01599941142265835 0.01405512450529368
-0.5441737206196045 -0.7727560317390109 0.01459944302735175
-0.1610431675894956 0.9317867893609477 0.01488028890964263
0.6949745746438166 0.6408372984367238 0.01467946998584259
0.594552144905245 0.735085479138861 0.0147332590578722
-0.3028814171690087 0.896907046825549 0.01484041837054318
0.3097875922209116 -0.8947764880880901 0.01300739444711068
-0.807095791414396 -0.4881677340237316 0.01481042273092842
-0.7311993886699525 -0.5966044960302507 0.01473895552924549
0.3655457189379383 0.8725655720249957 0.0148244372166946
-0.940214618715133 -0.1260653862518591 0.0140407665781329
0.9255369752101734 0.2011311760485244 0.01295585342302385
0.8557530519629407 -0.4087495436096313 0.01273512130542562
# 3.141592653589794
# 3.141592653589794 +- 0.0007402748133366594


==> anc/243.asc <==
0.02205805607505816 -0.05643203982600782 0.01299381348723628
-0.004572475181579785 0.06812012714857527 0.01342409987336493
-0.08999376542962602 -0.02474966395189501 0.01326686510416659
0.1094841243497611 0.03201078410019785 0.01317011099474619
-0.1205954146866279 0.1036046540994249 0.01286640014359196
-0.04857369057159391 -0.1545007813068914 0.01307074777343382
0.1328439075748356 -0.09028619934163708 0.01208385385021559
0.08742178136719801 0.157061850670601 0.01424383396695954
0.07017038984612413 -0.1796899243773808 0.01316306583874708
-0.03830253340389719 0.1883072102077742 0.01340034848839389
-0.195491678893186 0.02231459668413992 0.01204543147127544
0.2055715073415879 0.1037122283069722 0.01333954048508761
-0.1543609675849006 -0.1253480715283755 0.01249271301442608
0.2230689831410892 -0.01975079019105488 0.01277410685923012
-0.2485846109396494 -0.06830691699731631 0.01150053269463666
-0.1668586005460957 0.2142759803283501 0.01331166221157279
-0.03608644717291867 -0.2702572520210461 0.01294875937543187
0.023242787559535 0.2846310000097257 0.01252442479209093
0.1851115997013204 -0.2484911099657828 0.01346019354267753
0.2279664992407919 -0.1483377097233867 0.01248749226701553
0.07597722382292031 -0.2883609213783965 0.01157306842966236
0.220739289006948 0.2167908624795655 0.01247866345376997
0.3168278932994845 0.04669967006654771 0.01295192670917744
0.1275892226755709 0.2664757868026593 0.01160923892559123
-0.2521905800183425 0.1279474702783916 0.01315185232466395
-0.152904977258593 -0.2506750328193914 0.0139384098782595
-0.09042511569186576 0.3075334049732897 0.01304205779316406
-0.3190090799351833 0.028665116565267 0.01281872969366505
-0.2589441463471149 -0.184893069461917 0.01261859925746199
0.3243290335937265 -0.08905371878137203 0.01310437071385085
0.3226993979869581 0.166409503726954 0.01274754244735594
-0.353640325557285 -0.1009977591045833 0.01257733910839691
-0.2955956127791565 0.2356937419857303 0.01356934906934115
-0.2086329863406573 0.3283488597713915 0.01308815265851039
-0.09519244306630723 -0.376738665705771 0.01261148958988451
0.01726174755934257 -0.3881607679788046 0.01249906400663691
0.1404933535676745 -0.3776354536238806 0.0126608471013711
-0.009100281589200721 0.4039215574885043 0.01307562992826142
0.4148360659512658 -0.01259156136808423 0.01262027520648944
0.3220500495273882 -0.2275698525203851 0.01485758955280305
0.2200277212576899 0.3419369145806375 0.01279717022222391
0.2538780723622418 -0.3457988655152835 0.0135610502348967
0.1063213618810289 0.3831861815798313 0.01275484674821524
-0.3832619304246028 0.1329833253192284 0.01462175369837525
0.4239805612958663 0.1156474862050989 0.01244259030785066
-0.2808024312156653 -0.2965718081284632 0.01244756212186683
-0.1975368206463195 -0.3653314368486361 0.01165069004119036
0.3283705116567267 0.2854345485606622 0.01322151451710251
-0.4250158363521934 -0.007547845946829389 0.01287788590998326
-0.1284896745095079 0.4261143610767073 0.01327939216295622
-0.3747353469087261 -0.222985722984567 0.01276125508095111
0.4281292875634299 -0.1397343582008974 0.01341390986695898
0.4413620192764973 0.2278440933695388 0.01349516883925024
-0.4613033650319746 -0.14193188419476 0.01276054198170369
-0.3226831292918577 0.3591224987654112 0.01283031683679007
-0.4094615567374066 0.2676175452804808 0.01331702950236132
0.06707841815639962 -0.4911326127524752 0.01301849113379423
0.5115062819010465 0.06076191198177312 0.0115260212553669
-0.05687196909904467 -0.4912978877840304 0.01331221459642197
0.186315962449853 -0.4773038878510472 0.01276755291059441
0.3696959162719644 -0.3482845812130216 0.01346462895813147
-0.2471106210866641 0.4470639299720416 0.01294491048372135
-0.5020098815454443 0.07213986142912718 0.01324980453564898
-0.04247323399625547 0.5181393917600604 0.01311924281059676
-0.1815775986371412 -0.4847635440855589 0.01393409246414597
0.5223972262229045 -0.05371401362611303 0.0124778122261112
0.1977559647716886 0.4656099158794209 0.01334859106281885
0.08016407784909357 0.5003418903182243 0.01331485903485214
0.4476973600715739 -0.2523540526590412 0.01335082926205017
0.3140442847146439 0.4101500602741732 0.01310934741937189
-0.3898883576026168 -0.3460492843343331 0.01292494082577785
-0.2951520921537937 -0.4238777729550436 0.01282810339863305
-0.5341529705651483 -0.05555520126878997 0.01282607143852721
-0.4905439171921673 0.1915065621749862 0.01275920904969488
0.3003867332420381 -0.4606645460300227 0.01344532827001579
0.4289168297423106 0.3514515804962881 0.01335263662473012
-0.4860804909711326 -0.2693954641899807 0.01304128939860237
-0.1642342719660617 0.5453059705153626 0.01302160071752775
0.5609114988811871 0.1690802673205986 0.01441953417951569
0.5526678146193399 -0.1660728751121503 0.01322351289741997
-0.4285420118942523 0.3891098838197501 0.01199443548643712
-0.5704525040641469 -0.18903141572615 0.01293059235031343
0.002895898165076733 -0.6019807606569184 0.01308050418306012
0.5426144663938782 0.2920381505141016 0.01343350275277393
0.1198752737129156 -0.5959673226272503 0.01293269095494163
0.6167271391334997 0.0491950883077814 0.01266846919967745
-0.1123037574353129 -0.5987857726044474 0.01279668269215198
0.4906630873259579 -0.3675957731893452 0.01299984122067357
-0.5242412887320571 0.3326721080152592 0.01342907396945222
0.2936821003217776 0.533275830752499 0.01349064776351563
0.04029825771905877 0.611961613362035 0.01350391607660023
0.2357333511127024 -0.5801554315189855 0.01280574204382491
-0.6212530576163215 0.01998721501251882 0.01275502028531096
0.4177944324696798 -0.4647045982546625 0.0131167039937382
-0.3693910019519751 0.4909753178794874 0.01378794786946336
0.1715242891553907 0.590912006217012 0.01460857935880188
-0.2748316273753355 0.5587850124480614 0.01183452035196667
-0.6050040411024051 0.1327887040761 0.01242820273619497
-0.2221758837969644 -0.59676407054931 0.01171454667386478
0.4107297274547505 0.4739760536930003 0.01315658968641315
0.6342987549477787 -0.07093903453912326 0.01273772661980586
-0.4086615854743131 -0.4680016008914952 0.01283055591586294
0.5684341514072259 -0.2747194918645801 0.01261479344943746
-0.08853114438150995 0.6287375317543863 0.01289432270398259
-0.5018529060026719 -0.3901565386509415 0.01287576981884776
-0.6433957275544916 -0.1021441842341425 0.01262218905608785
-0.3118881336966119 -0.538594378386368 0.0127255024163421
-0.5887576749320499 0.2430116418535644 0.01144878870926977
0.3528914610502217 -0.5754934277742099 0.01327148365640969
0.5289537902409347 0.4180298814172882 0.01339049945069194
-0.6028163621009437 -0.3159006117460779 0.01330073808304254
0.662932831302081 0.2458226718860246 0.01344392251275778
0.6816937157366737 -0.1886856985026097 0.01372212434891154
-0.5028799716106491 0.4747747125436707 0.01305470885789101
-0.2262299343119037 0.668782328139236 0.0141013335953601
0.6963050850669685 0.1373047020890518 0.01334993914380348
0.05132531202457058 -0.7134638302337536 0.01329301069580473
-0.06673813202563461 -0.7137838902226921 0.01337523532152333
0.1681378334833409 -0.7014223245486747 0.01300568717457537
0.09821346148943307 0.7136491988611983 0.01280814931911252
0.5415428500305053 -0.479619752900159 0.01276408135475504
0.7291529311112421 0.02208890494930842 0.01258376073616265
0.4022223234248552 0.5960426665998994 0.01307668073910824
0.2975109817048358 0.6502897736263448 0.01292724578993469
-0.1870016800883645 -0.7056142862853418 0.01307988345815163
-0.6822307808891599 -0.234980330009649 0.01298812927213812
0.6126153291619576 -0.3901982937904342 0.01248284234180514
0.6392799729291027 0.3630313504098647 0.01300565819520921
-0.01654248960280824 0.725257202110247 0.01270121797767208
-0.3506030847607599 0.6354691449135019 0.01284186178579347
-0.6050285705785051 0.4252047150867835 0.01284702067883177
-0.7218556782343933 0.09708659710418339 0.01273375177311497
-0.7348190366621049 -0.01884397888935638 0.01268776547560953
0.2849074180756576 -0.6837369498338852 0.01277678091183865
-0.5171625584925529 -0.5155782330415345 0.01311109228154087
-0.4189726407005682 -0.5932830687469757 0.01338421069571276
0.469830332819455 -0.5742679390585255 0.01271236087834901
-0.7028932382633002 0.2112499833226921 0.0124934229880646
0.2044511336755958 0.7058322934365402 0.01180035971695309
-0.4542942182100276 0.5795000384982245 0.01307696151708225
0.5101762345111881 0.5369303414786217 0.01284445165867643
0.7432994549477773 -0.09143861468242739 0.01155159740455939
0.6780754837343123 -0.2986667900775801 0.01145137177193955
-0.3149895257355788 -0.6699762151968784 0.01382985065194476
-0.1337602882842818 0.7321397307526875 0.01178721987471301
-0.7484891834582692 -0.1399096001147359 0.01220747975505686
-0.6106909786774937 -0.4328709550607728 0.01275640046337416
-0.6617802975735532 0.3251048944581433 0.01242522145013642
0.4089678456392017 -0.6897052669540521 0.01336767815021315
0.6319415380963938 0.4900451859780441 0.01336873918514481
0.7634964061868112 0.3159733105185526 0.01324647811605363
-0.7275466911337396 -0.3636056096805148 0.01423756201648967
-0.3231815526318905 0.7567888795098336 0.01383831534201099
-0.5949110430283123 0.5610465298739765 0.01369160294201275
0.7978377852374885 0.2068182331761892 0.0134352203650227
0.8248836806062315 0.09346892212272748 0.01334383537729435
-0.01524085917047167 -0.828872845245629 0.01347329901887134
0.1022792821363156 -0.8232688520138349 0.01335171327602735
-0.1327426900096473 -0.8221891499820358 0.01326605290605595
0.3982967057157007 0.7250269202841061 0.01336091291078346
0.6739020424296863 -0.4918515197714975 0.01294138636824098
0.2184714618984449 -0.8048600466502553 0.01297787603154169
0.04459157631984367 0.8297777393602747 0.01347676821961649
0.7871022048998306 -0.2755115882313535 0.01313306374284575
0.599234031177474 -0.5820819501048796 0.01280463632029332
0.5005014777263578 0.6649472566867777 0.01301143072234902
0.8235502192743323 -0.1633703558968043 0.01329808886339451
-0.2489957309028686 -0.8003134692884155 0.01272863265157023
0.1694468342958146 0.8206353815090287 0.01360646936788402
-0.4371133418685169 0.713321672647715 0.01284678359573217
0.8410253252215374 -0.02975610603618965 0.01296365935726701
-0.2145234131031784 0.8099126173587151 0.0136733372391406
-0.6892631327683518 0.4990942619781288 0.01165576010616954
-0.08069903099092082 0.8337351936339452 0.01311988375118381
-0.8368202591911357 0.06207727592451209 0.01280288929718228
-0.4457722072330543 -0.7080993088720078 0.0128212707415726
0.2929639706172625 0.781400352413548 0.01317604212211335
0.7418078906427372 -0.394166759162635 0.01275154283332209
-0.794434496275548 -0.2691195002951287 0.01268628176985151
-0.5390444327152357 -0.637973347490275 0.01306717534646461
-0.8203142754404111 0.1782059407910325 0.01286157381919787
-0.8448337409325878 -0.0540903691319229 0.01234966615088174
-0.6279228119134065 -0.5602062909048747 0.01274044451233305
0.7320666266480497 0.4304054173397068 0.01237663460615238
0.3357930582831402 -0.7827253933268925 0.01227994967981822
-0.8494169937398591 -0.1695405057651548 0.01103455422868646
0.5218592608051316 -0.6742804286569525 0.01215664942972449
-0.788198803907775 0.2930818376900781 0.01274485410723397
0.6034167729970578 0.6007329885115146 0.01221834194685792
-0.5367935640174075 0.6562528802204247 0.01177577480588094
-0.7436427028939852 0.40119022765327 0.01228192521169935
-0.3560295383344109 -0.7748497274006182 0.01162430556953207
-0.7106159131660913 -0.4773098562097926 0.01159634884555975
0.4692334317329656 -0.8072277387218089 0.01389570057358543
0.7407510006613689 0.5663392575593159 0.01375114340609323
0.8607019511061982 0.3850984394055464 0.01278951207177414
-0.347755576174439 0.8740574161115421 0.01300727151686029
0.9270359133087737 0.16764235809334 0.013565949328676
0.7317730536089651 -0.5969230725149675 0.01315468098476812
0.8020711259554432 -0.5002571474699413 0.01325129221495613
0.03521877516662384 -0.9422160929257205 0.01394396378643911
0.4057100122633311 0.850648798374473 0.01311503853190465
0.5050197116909974 0.7953487702238986 0.01317685552258301
0.8989316963211406 0.2793412369984939 0.01341463204966844
-0.08783558123751385 -0.9394927446030256 0.01404882599443831
-0.8662844911143236 -0.3676246501574766 0.01406004916349092
0.1549807339792683 -0.9305786959001542 0.01348063427142587
0.9007307309653768 -0.2845655604183027 0.01264906175388947
-0.4500622455510506 0.8289617492948157 0.01318230509740013
0.09045454010464953 0.93823903554273 0.01276136213595759
-0.02297787061676289 0.9430162461528074 0.01310797015166969
-0.729689944315311 0.6019172344994426 0.0132044754909136
-0.2119136974912131 -0.9208132786333129 0.01388869606819353
0.9423725426709585 0.05072392773728549 0.01333090556311407
0.1990042153907588 0.9266470445707429 0.01157908325121897
0.9431649057235596 -0.0674473721082587 0.01246707808739936
0.2692210976965729 -0.9060420398938225 0.01268636194765756
0.653554106581873 -0.6835290786684773 0.01257744549236523
-0.1387851767521389 0.9326696680962494 0.01284564295984536
0.9312006434577722 -0.1769380953349683 0.01176854417996754
0.5985956246732536 0.7308950414139282 0.0125341104734337
-0.5604309678194512 -0.7610645549011296 0.01381422342874598
-0.64873565186381 0.6862611481314824 0.01339142321772653
-0.8186147673451513 -0.4752731311063592 0.01332416907256257
-0.9361474214928797 0.1389063895958789 0.01365316564835676
-0.6574490891778029 -0.6800606068101178 0.01373472665074744
-0.9473844814669431 0.01202165831201722 0.01340270293687737
-0.2471773315360238 0.9153942114015732 0.01165568042973817
0.858882562675745 -0.3926696522787887 0.01321786580854008
0.301408512018243 0.894286721999688 0.01244797665503429
-0.9089439582008081 0.2639794192291798 0.01366282052026172
-0.9452938669119393 -0.1176013804929882 0.0125961891892891
-0.5543175490632856 0.7690992950532557 0.01289866909327465
-0.3350755256550631 -0.8883561392960406 0.01316349220970916
-0.9174823294673763 -0.2530792692319965 0.0126926242144863
-0.808065259873418 0.4995010398509894 0.01291915263861029
-0.4556658774544329 -0.8324666796331084 0.01322183696746118
-0.8659717011195343 0.3847093746037201 0.0134000439724253
-0.7466003036750755 -0.5872286801990193 0.01313816459142924
0.8179599205334358 0.4891942850862331 0.01099308043203553
0.6877134240694214 0.6600933585086994 0.01091335525268688
0.3798369139600489 -0.8745616436340282 0.01107515512165107
0.5702198513968187 -0.7640000372462475 0.01103326529489027
# 3.141592653589795
# 3.141592653589795 +- 0.0006591573498585912


==> anc/256.asc <==
0.0313812568011107 0.0336217732769642 0.01185592006042891
-0.03410516343784086 -0.07015565342896128 0.01199020478270983
-0.08297888426183196 0.03695417202235658 0.01205381568933792
0.0781704771602359 -0.07336666493758723 0.01177852887059922
-0.01076671978109051 0.1372709374594676 0.01175861433517009
0.1413128004757052 0.03158107343384871 0.01184143970481672
-0.1483202296460965 -0.06471626445097214 0.01218983798346172
0.09852163342322229 0.1447957090915462 0.01244505578270193
0.02210884954714861 -0.1773076791058484 0.01220535074401118
-0.1310837684680409 0.1423345144393906 0.01195477140167349
0.1892426779343615 -0.07572164504180852 0.01095686931737765
-0.1986332101366941 0.04630338102274036 0.01221643757847894
-0.0933900781747654 -0.1731435518368934 0.01219156313151882
0.1427725832752814 -0.1743344583305868 0.01188802153689026
-0.05636110684688297 0.2306922859086733 0.01103509249765398
0.2150510277202109 0.1182816298373183 0.01211081079151741
0.2550489356529279 0.002014825122477427 0.01141370505565854
0.05262474175316124 0.2616245175446984 0.01344928728027819
-0.2614645798463313 -0.05602513769757778 0.01236489461866318
-0.2093285371451793 -0.168712265423925 0.01235165696730246
-0.03867377244024011 -0.282344257792512 0.01249788078402535
0.08532629612845587 -0.274384446691838 0.01212455460389984
0.1745331378776864 0.2325585852227705 0.01250621895458812
-0.2445914802076011 0.1646296617134474 0.01241360770718945
-0.1691882856169474 0.2557704526297316 0.01212996568873583
0.2698466694218452 -0.1487244845828535 0.01300917650421457
-0.3087849941760541 0.06531840677459561 0.01241529243432832
-0.1528295933765826 -0.2753244842720275 0.01221379688866733
0.209395102449601 -0.2632379100322286 0.01247928010944142
0.3284544404761618 0.08184258730084056 0.0120075782064111
-0.07052576759475686 0.332754991241094 0.01195465439303523
0.2923307766426224 0.2017498727001293 0.01235937058074886
0.3505823184887565 -0.04863769900702324 0.01268643359526668
-0.3221931194891952 -0.1630698310754877 0.01244478491118812
-0.3695209131810251 -0.03937144132505024 0.01243990209140802
0.02729722455573938 -0.3740154272740558 0.01212344509074954
0.1443106942443839 0.3446169303399275 0.01251651158073213
0.1496462642411138 -0.3705817250454871 0.0124657072725672
-0.2829059945776001 0.2864636292947066 0.01275377226626356
-0.3544940246390331 0.192766971367479 0.01270522894812794
-0.2735042034037036 -0.2738357838352127 0.01219760531585921
-0.1040013192128069 -0.3912866063913756 0.01336200648402474
0.2594618421422413 0.3188439260793651 0.01258566664852217
-0.1885348021521289 0.3682394094157447 0.01242937645717042
0.3246657079041594 -0.258945462063439 0.01235341787395644
0.3855031609625405 -0.159026777038302 0.01203240811158542
-0.4150276899931763 0.08730724266947536 0.01248497577404315
0.02931395871178927 0.3840357007814442 0.01282180472182256
0.4058505390838266 0.1624560855507863 0.01217780356699195
0.4349795416111005 0.03984843159849483 0.01237303056765733
-0.09144049980555854 0.4417353325066694 0.01218663454619743
0.2697571293210271 -0.3658570940578006 0.01234409762566877
-0.4264564572793121 -0.1465867090264355 0.01236836167931818
-0.219484144554162 -0.3670568567954475 0.01140536908075497
0.3749264828445745 0.2823140557724699 0.01237758452188781
-0.4755319089783855 -0.01864710971722633 0.01242730382382706
-0.01831159233617357 -0.4714051636777954 0.01114457774656707
0.09442736810505493 -0.4775434027533166 0.0123725115255027
-0.3794636757763906 -0.2794351794074563 0.01285288509209472
0.4699945195100752 -0.0711088534716814 0.01193124321094435
0.1252998138724516 0.456080416366918 0.01194929738522227
0.2351974770133532 0.4390458776366591 0.01275830908652477
-0.3013439150552262 0.405220162771094 0.01297844897956772
-0.4636482241787322 0.2092462402207869 0.01283524153193176
-0.3982930241937199 0.3204870216887639 0.01395714477878683
0.2151528205120068 -0.4693588556013092 0.01218231592102556
-0.2155349250500384 -0.4713781907852737 0.01230863992136515
0.4436219948223704 -0.265679625157523 0.01193074478708249
-0.5238104284627531 0.1005906997164996 0.01243007403740786
0.3867611383923915 -0.3641200611654214 0.01223682453937127
0.002750456358283681 0.5012192909181156 0.01217059237310271
0.3460769778603957 0.4000763479568074 0.01242648214352772
0.499852091058486 -0.1714144251515198 0.01090666258270415
-0.2010508394312854 0.4845517676841538 0.01259498694133453
0.5172775037409654 0.1201040531981771 0.0124182383789491
-0.3301292683567188 -0.4053548331047713 0.01399286225180064
0.4870440260207666 0.2405164497743885 0.01218250696499321
-0.5322451542647195 -0.1230183356947784 0.0122631271917574
-0.4844523402357885 -0.2485191623818694 0.01243236846643062
0.09483624312784367 0.5524953844540915 0.01061536332292492
0.5519946671492316 -0.001452030231151658 0.01246702559014341
-0.1114093603287342 -0.5184124500646592 0.01210888078184181
0.3328466617210138 -0.4715703248144394 0.01252633729469778
-0.5863159767240261 -0.004810190409533159 0.01237574550658586
0.1590314922547505 -0.5703630502065808 0.01192624961555138
0.4608116688232893 0.3613541248601059 0.0123583426487094
0.01742764458742376 -0.5777595910705994 0.01302746104449716
-0.4444909864025363 -0.381023197877359 0.01297723622009136
-0.311689896855867 -0.5353608475001296 0.01285642072958827
-0.3980126450292599 0.4635670960290997 0.01227321785229077
-0.09907315721082671 0.5619871124287004 0.01276253792347637
0.2156366105702839 0.5635107234972048 0.01336747336869073
-0.5279932796976939 0.3101271217104376 0.01235074498995032
-0.3073691121826796 0.532433552603194 0.01248526546203865
0.6007107270986936 -0.1284419265193874 0.01335904557540461
-0.582243585411486 0.2096152880942798 0.01233136803183471
0.3243760494495497 0.5222600963698191 0.01267366031765064
0.5705997567831369 -0.2539673679784165 0.01221458415975352
0.5128086311141004 -0.357510302214969 0.01237793637734569
-0.4837020881249737 0.4048140879251382 0.01138893452129301
0.2731696072811361 -0.5767035285252597 0.01255263679011426
-0.2052289922425968 -0.5906723109689456 0.01230587350301057
0.6005812422419454 0.2045134657297895 0.01223821161960381
-0.6368378649841522 0.1058609260144714 0.01208444816153122
0.62935194715301 0.08917112211180829 0.01221325789283359
0.4519200466895416 -0.4592241498257212 0.01227805792166356
-0.5940785422484636 -0.2238241707067816 0.01231011569606011
0.4338056252721211 0.4766573512094822 0.01221929907179901
0.003714331008545063 0.6312212242785292 0.0132856203948489
-0.6421296794087168 -0.1078713591745848 0.01206672094322211
0.1280144153085241 0.6426102085098889 0.01066000842495278
0.5695914590940543 0.3187864829972901 0.01191768619389904
-0.2098921929876481 0.6021766876120797 0.01239055267583253
-0.5501711156971967 -0.3447035357925568 0.01243728621073241
-0.09093364950221576 -0.6300948129556401 0.01243636207971811
0.6600756434029423 -0.02859067269019401 0.01204028491569374
-0.4207360227197449 -0.5034434696114072 0.01294177917075547
0.1023297556901457 -0.6527880759919747 0.01094420225112168
0.3987025159650687 -0.5718808111773428 0.01273937285836607
-0.7027094803137546 0.003924171814703605 0.01230480009502254
0.5519075921797434 0.4401319213965404 0.01222685054126813
0.003587130212968878 -0.7053932520248143 0.0119511048265803
-0.1130743632377346 0.6809892675298245 0.01275230213132387
-0.526041800794236 -0.4788276447875104 0.01281047888238296
-0.4186326788340342 0.5863714030140256 0.01269117418721263
-0.6456089553596616 0.3212478766094665 0.01276650720945809
0.3140710570538323 0.6462424289366271 0.0128968423868784
0.6819608959885338 -0.2434378940994877 0.01249154481657982
-0.5124295189722445 0.5187360608597851 0.0126099411206604
-0.2960778274845761 -0.6649208275230891 0.01245569990086755
-0.6975436597046385 0.216627329776898 0.01233242800331821
0.6375065648764787 -0.3526234416830076 0.01244961223608809
-0.4000967019608158 -0.6200535833585978 0.01255919331997828
0.4191294599431065 0.5974975275761221 0.0124603304641819
-0.3230889976505774 0.6515919033810982 0.01249864804583027
-0.5962834523677315 0.4297493744509771 0.01302852186123481
0.7204004673619284 -0.1410210318904815 0.0122724597872172
0.2176102902155738 0.7005676590512296 0.01225657379310404
0.5781746881711675 -0.4527904221576891 0.0123472377711626
0.7156269797973236 0.1768152302889981 0.01209117662299018
0.2144522783164559 -0.6912045708953253 0.01358279870869356
-0.7084848917712647 -0.2070007891991686 0.01206543422103839
-0.191419851699123 -0.7082170206476531 0.01202995969516336
-0.6653368652334098 -0.3167351538315628 0.01216543087930099
0.3369190183188924 -0.6693719510230365 0.01225732530551202
0.6867581948722987 0.2876948454952763 0.01198730087439002
0.7410308239814113 0.06616559060718538 0.01180202560648857
0.09354898109398184 0.7366114587601419 0.01188462825635175
-0.7477133342389458 0.1105014685586009 0.01174927325125065
0.5142132646280999 -0.5518915263229495 0.01197158668482173
-0.752525717689944 -0.09641535609236171 0.01161853128669377
-0.02042914701503997 0.7464007700993487 0.0122123127308625
0.5258485856663613 0.5445029821791015 0.01167881745379391
0.6521219576884789 0.3941562389168303 0.01093050069236185
-0.6248745856090913 -0.4293396575809447 0.01180876225638346
-0.2238608199908642 0.7157162115200706 0.01208314131782273
-0.09233126417988527 -0.7457656831769705 0.01078065845073586
0.7680093682289317 -0.04201018993751639 0.010755580196987
0.1003092465727689 -0.758221015843718 0.01155454859615183
0.4733722679901607 -0.6723903148711567 0.01305873855568208
-0.8262059454824935 0.01055812980315642 0.01259388464399062
-0.5196715749372178 -0.6102072704276615 0.0133944942418226
0.6674256824769481 0.4999361101783232 0.01295817206797464
-0.5239096794670968 0.6485024157307607 0.01226431321682269
0.4134884120102199 0.7211034273023288 0.01295606192247193
-0.7245549902553198 0.4130166614352669 0.01201758602900866
-0.1363991314826035 0.8075760992369538 0.01299861048380408
0.7594702875577392 -0.3443526016820969 0.01289016941368156
-0.4343901584440803 0.7109726287524645 0.01236148463773129
-0.7712387132918359 0.3166549775487736 0.01213172006919709
0.3083889999204904 0.7775144393031593 0.01326435224885659
-0.6068893205189391 0.5792961782238542 0.01169480656344379
0.8023597407695137 -0.2341080975565667 0.01288296013477322
-0.6144355850810617 -0.5636231746537693 0.01211695403452935
0.7070193254016793 -0.4492389255941149 0.01255002293630345
-0.3676545956465752 -0.7542192031763215 0.01244941163752364
-0.02446285582311408 -0.834963822215682 0.01305057850276058
0.1894396917356379 0.8151099571003854 0.01283867607295229
0.7998798652708283 0.2635149468774975 0.01263454284910664
-0.8143417882753363 0.2170534668256171 0.01168982045081492
0.5166786312396716 0.665061811248824 0.01224464250285188
0.8305551921952015 0.1450276899171708 0.01248753482743115
-0.7853244866544619 -0.3007726521293237 0.01188361964781607
-0.2621741587601953 -0.7981167639292054 0.01258387041303857
-0.3404966104457667 0.7681635346464907 0.01198083677746277
0.6446570990222684 -0.5449790920248809 0.01203304960773522
0.2964099674738029 -0.7838123320886217 0.01217236004315875
-0.823172417434194 -0.1970383192451214 0.01156683127956126
-0.4709847011613751 -0.7095267731276423 0.01163040655614022
0.07224950671180098 0.8426111390567314 0.0118408460446729
-0.7439478125989828 -0.4029797700127901 0.01163090159719034
-0.6791440461889069 0.5076323858493887 0.01107663143323125
0.1935891425227249 -0.8194785653776665 0.01212642010235896
0.8433894913240499 -0.1173850937909419 0.01261795759455347
0.7588847839071787 0.3872890952911367 0.01277610210582237
0.8516404100947378 0.02441057062153503 0.01194222192028624
-0.151023160167841 -0.8359373873931396 0.01217865148275125
0.5791548195790395 -0.6353186658372382 0.01084308693244816
0.4037355287684457 -0.7552570835450727 0.01091198294882051
-0.8531842600987763 0.1159425268122396 0.01047006703991411
-0.03805283429855815 0.8534121205154819 0.01094518481782913
0.6135966305606037 0.5980864489484128 0.01110376831614103
-0.8571904282927643 -0.09292821636202289 0.01041572204199882
-0.7013716368835485 -0.5038766019507448 0.01048360231389161
-0.245090764661258 0.8217649864840324 0.01080354280645732
0.08278769482973435 -0.8598503310744089 0.01089120971361868
-0.6403813579843968 -0.6845489917140324 0.01384569431739971
0.7819318051605707 0.5232418126174756 0.01293065110525425
0.8282868065159606 -0.4545457665127025 0.01319208734781905
0.8779518718483147 -0.3474588447241577 0.01300756737745723
0.4390428979138683 0.8345790676475183 0.01246576509020591
0.3431666464714888 0.8827478491770988 0.01149878016553848
-0.5625220866221199 -0.7621061490230924 0.01246634820673654
-0.6365632378567777 0.699299261875181 0.0128840141940213
-0.5440225790414916 0.7722580022412542 0.01306466650332708
0.7651619255120558 -0.5575279655048769 0.01295415355648952
-0.8488257105050672 0.4146953066608518 0.01287287451503041
0.9144455236457006 -0.2389677382575837 0.01235436782480542
0.5359499262965151 0.7786198866228086 0.01262988732944111
0.886042854111547 0.3312693723330543 0.01223391964023798
0.9204556779195698 0.2197185405368854 0.01271397993763794
-0.8946367514709392 0.3076824661555895 0.01267743508684292
-0.4441612714532356 0.8346991196248704 0.01291851157912419
-0.1005237759769158 -0.9407819785909231 0.01345715299570798
-0.9042338100214384 -0.2839421886586275 0.01246535950529366
-0.346849231440494 -0.8805927001836533 0.01321193606667379
0.1327704858051487 0.9369772468743697 0.01233814702073955
0.9426064257090347 0.1014324812610694 0.01259706176930227
0.9466076427459696 -0.02020174347306525 0.01225264488908302
-0.861461117638775 -0.3951886753314447 0.01250797436478051
-0.4587132752626981 -0.8300882122974802 0.01277271852255063
-0.937011993963048 -0.1677523910218711 0.01187195375914119
-0.7938845453859819 0.5178403039776135 0.01249162082789127
-0.1069099589786048 0.9395515017359435 0.01256339815748475
-0.7218027777621916 0.6160424173532197 0.01237629005085009
-0.9462570204916941 0.07014036274521333 0.01203625889282255
0.2418767595481984 0.9130804939551475 0.01205877438959129
0.4997128081002543 -0.8046970691427565 0.01258885110382965
0.2752151709000462 -0.905899356060625 0.01289621803059554
-0.9311439706268075 0.1942004838380871 0.01197106524411879
0.6897149867568224 -0.6547943999107899 0.01231431471812364
-0.2283351537869363 -0.9206104153701032 0.01312524607219024
0.3893662502039215 -0.8660761875314105 0.01248934394231235
0.631908776398266 0.7086994325066807 0.01230691602375888
0.7193964347446143 0.6197929703828694 0.01219337581611812
0.5936699748413006 -0.7391244987715502 0.0124605347763905
0.0149036214869743 0.9504663506414471 0.01201744321625767
-0.2171962297281003 0.9225394176745 0.01226649995705135
-0.7306010254230816 -0.608620652717996 0.01226317143522847
0.9431453227522734 -0.131560060361941 0.01088361697890876
-0.3370083214009993 0.8882802187447751 0.01226948638379684
-0.8078015622509963 -0.5045107194578641 0.01194222821179203
0.02263717322277923 -0.9503026872562536 0.01264828798224748
0.8476522131812577 0.4354989339331147 0.01074582710651696
0.156024631177294 -0.9383253862649327 0.01248886746159246
-0.9479859346425837 -0.04262241689813027 0.01203072660186342
# 3.141592653589795
# 3.141592653589795 +- 0.0006197867930471623


==> anc/288.asc <==
-0.06847268268218597 0.02631803125225111 0.01049841166651653
0.05830520182171128 0.02586244426117058 0.01153209020215257
-0.02856463229049974 -0.06696690549090768 0.01046253433196111
-0.008376794759021828 0.1088825139681718 0.009772366730047112
0.06878965094444814 -0.07819922236410817 0.009553554590120023
-0.1396206276205948 -0.05354491297719759 0.01043658826531614
-0.1120202074112736 0.1237283064891311 0.010651363453162
0.08882518762111398 0.139961504009128 0.01074662456486356
0.1618625046192983 -0.03739824551808354 0.01059778916820512
-0.1903638163408527 0.03676388502950033 0.01123403223731329
0.1715249332293301 0.06802069808536099 0.01111713466046415
-0.0820746937911936 -0.1608579489704619 0.01078033594080406
0.02342084119308788 -0.174907139019999 0.01066973382228698
-0.01257907441333424 0.2112013658366868 0.01145895628507139
0.1383197637937559 -0.1529059514010852 0.01050922924226822
-0.1899405435008811 -0.1338548397460049 0.009766191753163572
-0.2228603640795933 0.1420723500249991 0.01087155106968362
-0.1388765532617632 0.2194708940290712 0.01058262541924468
0.265280143423951 -0.001401870614607411 0.01091970300791536
0.1928534988246016 0.1778441352751119 0.01098342064501001
0.09705962576252412 0.2471290913105108 0.01121591499869656
-0.2688835340721709 -0.05421034855512238 0.01223461635494008
0.2420189940274598 -0.1134321613397913 0.01090529815448338
-0.03382161597624402 -0.270439760191823 0.01221552837602455
-0.1558895843399508 -0.2351459346425482 0.01081424882026281
-0.3004552911057541 0.05948574240737851 0.01132290340056174
0.09381737787504774 -0.2546041590728828 0.01112639075012796
-0.07022465379063625 0.2947636739570113 0.009537260999432058
0.2813294195549901 0.1065258175582281 0.01109416835540704
0.2124453074948259 -0.2264403818007663 0.01092925011159167
0.02268524620253121 0.3337751258191251 0.01084519921081922
-0.2724952006065262 -0.1820054315111432 0.01071648579360509
-0.3294254367875636 0.172987685257201 0.01106793428246489
-0.2474178304559453 0.2504260287787081 0.01087883073799756
0.3481452010116605 -0.07533328810374608 0.01105584172552969
0.2080824889751357 0.2846186989940554 0.01103973716973014
-0.1680330671245957 0.3283479724957056 0.01043964901779568
-0.1408630244572396 -0.3347166102410651 0.01099982771934573
0.3007762222683198 0.2147407438831978 0.01099021706489902
0.3720700719486419 0.03694261025642673 0.01114004848659549
-0.03959081929421808 -0.3784387598825317 0.01079207434261079
0.3203782821979512 -0.1883264231305844 0.01105119056218909
-0.3818955865656608 -0.01396706751842896 0.01141249087810446
0.1212454176044825 0.3547719137134101 0.01046840990440995
-0.3645011062964249 -0.1254765866673364 0.01148058486024663
-0.2513201603397781 -0.2917477551231741 0.01115060326817484
0.06534087773168219 -0.3531364458968209 0.01119780307832309
0.1798353141883931 -0.3308374049080391 0.01116086532639219
-0.07192727058777279 0.399202763338385 0.01073097544519554
0.3903295788744033 0.1469539000603274 0.01112717951008465
-0.4096192382015799 0.09842370565579918 0.01119611879828699
0.2920804071607612 -0.3015316903938985 0.01112390750902662
-0.4361803687153141 0.2113580813428706 0.01112334297244741
-0.3569366017074918 -0.2470399408176223 0.01100762900556995
0.02765917151529657 0.4515786765950031 0.01194381853825585
0.3154846874627418 0.3212497467878064 0.0108421104291618
-0.3526962246761746 0.285487067264261 0.01098074737227332
-0.270545248485427 0.361593024842 0.0107713551669382
0.4285868712721446 -0.1496216772000679 0.01115989275091636
0.4551629097795425 -0.03643206214399482 0.01120993859539016
-0.1413804121335472 -0.4412153420195394 0.01046547609532225
-0.2411548612126636 -0.4005851946666161 0.01096065004149367
0.2275830664692805 0.39479664807611 0.01077785795939208
-0.1795702539637486 0.4337051161818388 0.01077773588782588
-0.4706876396137777 -0.08226503208740579 0.01125132824381364
-0.04680717383117737 -0.4823621197419167 0.009541258397312019
0.3985959156520514 -0.2627161867719279 0.01109144462987272
0.1372374062628297 0.4526653111341825 0.009940903808563434
0.4797780278213035 0.07915958952497965 0.01129690624977215
0.05066017261564312 -0.4616807638394717 0.0106114726150185
0.409641783520886 0.2571236865659234 0.0111131064399874
-0.4934219733660094 0.02877623302456891 0.0112246381391242
-0.454189107945249 -0.1979470006513528 0.01128727379993658
0.1548488005692354 -0.4361908432755776 0.01100707779635579
-0.3436064872542874 -0.3613324829911704 0.01108136970179967
0.2633767985515751 -0.4119071556675254 0.01116821555897827
-0.08657793765107559 0.5030327811716566 0.01102129505520848
-0.5436100101711911 0.2518345514863977 0.01121392815221611
0.4977889157433324 0.1912664591179213 0.01117839462896876
0.3262313533647782 0.429308329204224 0.01062161517373777
0.3692027510146429 -0.3809665422363346 0.01115765044250851
-0.5190611492579622 0.1393686087937484 0.01117239733583961
-0.4429358685849932 -0.3173354675724002 0.01102015275926408
-0.4567734315028962 0.3241028118267602 0.01099866872591333
0.000150403327817215 0.5649492332159868 0.01115451613597272
-0.3742261430673798 0.3988416091232305 0.01093269918444264
0.2289684466069518 0.512641823940064 0.01169341550432063
0.5376853500439166 -0.1120271113199402 0.0113741718467738
0.5082318838363661 -0.2237708889633141 0.01125525250383506
-0.2873732470600566 0.4703405336149986 0.01089664087262467
-0.225791277136319 -0.5122896623352939 0.01088101473622486
0.559048110651445 0.005492209570657632 0.01116759399957556
0.4201596283575125 0.3655480384733566 0.01095068656890207
-0.1191059938488762 -0.5532364107214542 0.01062558050771077
-0.3312450235354182 -0.47474937006656 0.01112046468533415
0.004230992509729643 -0.5732697881807149 0.01145560752015091
-0.555145656876722 -0.1518402501053112 0.01105701496378862
-0.5799868757516426 -0.03741548202269408 0.01116709341490668
0.4703798714753017 -0.3392648636464444 0.01088174751991722
-0.1969232887760251 0.5379777978039443 0.01077138729925158
0.1210605894165417 -0.5444063038046617 0.01108869927370875
0.1083145603476992 0.5461754047822192 0.01075815912454386
0.2334286847180391 -0.5213482131114384 0.01119790815861022
0.3402232431482984 0.5275465064848303 0.009816802002993905
0.5884102516578305 0.1256612587261755 0.01148714515016728
0.518469281426181 0.3053746716321203 0.01138041350836344
-0.5410665615807758 -0.2715705219014051 0.01117369929336003
-0.6061282676179958 0.07114549415283174 0.01121460867672702
0.3406281927380246 -0.4985927574061084 0.01127729204592242
-0.4321555523381062 -0.4363838113818778 0.01116663231035072
-0.6509035491730323 0.2951193303670593 0.01131015020874742
-0.1115339956732345 0.6121254640788417 0.01101938374696316
0.6411898555010884 -0.06919461201129752 0.01137954754343902
0.4330691779873369 0.4762095319977264 0.01073824887296267
0.4404857852733425 -0.4644042032971367 0.01104062081479521
-0.558543068990899 0.3643713205751764 0.01091636439963859
-0.4769695677958222 0.4396152346711257 0.0109747737571175
-0.3938067917412322 0.5115662501199169 0.01099067304727463
0.6216460378496812 -0.1887415994356123 0.0120604869509602
0.6021084270682967 0.2379756475872673 0.01115019126963519
-0.5273920148851129 -0.3896292925884111 0.01096593341570275
0.5768641824733655 -0.3036615016612613 0.01106462561318055
-0.6278452600965609 0.1799209879883564 0.01117196552580871
-0.02797679986229501 0.673160616638947 0.01060592376071758
-0.2070373146201546 -0.6214688842178396 0.01074798307345097
-0.312886855143315 -0.5834304693912729 0.01090227071197175
-0.3066152196331475 0.5782738886191393 0.01086371702331372
0.1861771050101589 0.6229132405512831 0.01101327643771343
-0.09921988842202328 -0.6533107515443167 0.01058924551406579
0.2048636625908959 -0.6257563635463379 0.01087947274742397
-0.4231620416401627 -0.552164514309923 0.01131196375343377
0.5211849119417699 0.4139494905137009 0.01080215525415359
-0.002847069779377165 -0.6769170715872693 0.00967139877765508
-0.6593757985012662 -0.1062985308661684 0.01091958574994933
-0.6364266286619769 -0.2223668661158058 0.01079091332615391
0.659362029143729 0.04912099740355408 0.01093172202976568
0.5362085486926048 -0.4180538416818523 0.01059176809454625
0.07868756630976916 0.6507374267826599 0.01076190886807834
-0.2168471343283256 0.6421831645671061 0.01051073369011176
0.2918494759159976 0.6108471432465206 0.0102462725436443
0.09728992315056746 -0.6479396528378446 0.01062728537053438
-0.6947177445343601 0.007139804133551118 0.01124727981169965
0.7347576923465967 -0.1166253552540778 0.01041888004037035
-0.6282950575351727 -0.34561049553866 0.01115160358655175
0.3163407471505346 -0.6107357204963481 0.01119094070766223
0.7008806885125717 0.1738865616830543 0.01187633661127796
0.6281419352404194 0.3614953885597575 0.01204895951790172
0.416979853035413 -0.5903677586519067 0.01129254753554341
0.4247387611709086 0.5926468510563879 0.01093651388554054
-0.6565029431702361 0.4049026761175083 0.0106497120104633
-0.5204742977184711 -0.5134584287418077 0.01130723934122573
0.6831638282946235 -0.2964558701773 0.01048088588273677
-0.7303073985483856 0.2222655912739815 0.0108972079812854
-0.4977217439798664 0.5565410969200959 0.01103677402251304
0.5215726486235508 0.5413770259658927 0.01124772374329361
-0.7210887516193387 0.1112912565725204 0.01141477982770945
0.5097935314080496 -0.5463535057810468 0.01073440706003826
-0.5772359232125932 0.482492171779022 0.01095554691401485
-0.6115264901534 -0.4572916387890658 0.01072427975806281
-0.04764084427743291 0.7739467351085056 0.009494673507373028
-0.414433681709569 0.6242591651697863 0.01091310996840056
0.7487816086952569 -0.01490650767613514 0.01062980292887795
0.6431530628620529 -0.3938726787942199 0.0105272506251638
-0.1787149647465942 -0.7298348835078314 0.01110108824799574
-0.396165211907189 -0.6549549704179202 0.01081970472878018
-0.1383028559226279 0.7290741736887004 0.01133644768219322
-0.2885083617487504 -0.6944387557972084 0.01097931824808204
0.6975324876044174 0.2816143072771621 0.01023943192977326
-0.06458896263063862 -0.764080110223335 0.0113800859389711
0.2807895932333969 -0.7094865930505417 0.01086571935112936
-0.7383387066235192 -0.1782788001373936 0.01070866336674903
-0.3283283707439674 0.6852597678014838 0.01050996921697562
0.258883908705879 0.7133831515575781 0.01064418614991383
0.06017057205555768 -0.7566410877669574 0.01064209135776621
0.05307360964606742 0.7579044969122124 0.0104164110635936
0.6039342469802261 0.4712730548203054 0.01025280060535483
-0.7645357363034824 -0.06557432693086972 0.0107046003448899
0.7277375470061529 -0.2109407072651366 0.009613254714795993
0.1555455918390448 0.7350051990214045 0.01080222299653957
-0.7161409634003638 -0.2913058974562161 0.01040226205073865
0.6011054906348063 -0.496541873553467 0.0101078515824874
-0.2414259814983266 0.7401307941689085 0.009478451365994962
0.1698970519917182 -0.7326386125782928 0.01092820117882511
0.3687089658356024 0.681262997705706 0.01052179769894543
0.7568676120022751 0.08894621223527013 0.00986945536077237
-0.8198446602393606 0.04884537138164723 0.01200383105171075
-0.7214785677855615 -0.4199113040374332 0.01144743528697906
0.8435636743142371 -0.07195672340426225 0.01110415971339268
0.402327955924115 -0.7110558723642201 0.01199141083662725
0.8297523038817919 0.1611876058606928 0.0111314198669419
0.3427175990615169 -0.793411422410873 0.009820138104023535
-0.8247650161281255 0.2602402533784812 0.009835224590714583
0.7628941315913295 0.3644929617972259 0.01093578675349036
0.7121700158328905 0.4515762435543059 0.01106612439539156
-0.7444711341295992 0.4498342812852 0.009666533128051193
0.4982264958758817 -0.6743364758345162 0.01113284157234464
0.500162967278452 0.6734969112845005 0.01156853231344744
-0.5183677813371028 -0.6369292676398201 0.01205816247187152
-0.7606462478942559 0.3437766016822342 0.0117583544654042
-0.6085352013937144 -0.5842798547320563 0.01099724959607247
0.7597130087791485 -0.3788344432937484 0.01063876833026751
-0.596953372396428 0.6048194138863107 0.01109863512804484
-0.5143595149506275 0.6763885590146657 0.01122236001101756
0.5901041461668761 0.6191556313149089 0.01035135848796855
-0.2692574582417904 -0.805068455929239 0.0108296406020761
-0.4685880654219053 -0.7274518313327502 0.009800923822444426
0.8042273995648406 -0.2851175454358368 0.01050582332253457
0.5852408041285793 -0.6215004199350932 0.01032501396108966
-0.1677322045202345 -0.834979010548933 0.01052023908674144
-0.1112000945423654 0.8520717370662896 0.01074349580160522
-0.4249143415687432 0.741499508366583 0.01108706078929755
-0.6729859832634847 0.5282653757137696 0.01069550060719327
0.006138389834114523 0.8636986629375956 0.0106115274922811
0.7150930383524433 -0.4728290180101909 0.01018734741271677
-0.6902002587994618 -0.5213534365868887 0.009720334336865226
-0.071511692096893 -0.8650123434781412 0.009431985047611722
-0.8438022816412041 -0.1448488613588157 0.01038727602183993
0.8011517473427824 0.2603678779732921 0.01116803701445197
-0.8209291003061766 -0.2484752405146023 0.01028237363084947
-0.8294671532731761 0.1543569195341127 0.01114071128503077
0.1168257152310962 0.8473397003488062 0.01096086775457199
0.8532403863423397 0.04273262406977024 0.0113565922023992
0.2396449930498765 -0.8183649772717011 0.0106351578880728
-0.3702024602528507 -0.768597245840334 0.01066423596437504
0.02790199622730572 -0.8532518067695574 0.01043322931572966
0.2238317227169671 0.8242222095483893 0.01093838069586554
0.8327932055904916 -0.1795683659972923 0.01068891678483795
0.329803130641564 0.7929778834096026 0.01065258806073505
0.6649474415772558 0.5495446683367021 0.01003113392555975
-0.8645691656838448 -0.04114770217091016 0.009660411701010077
-0.2144603692995838 0.8342556454183556 0.01062880547539039
-0.795432171565929 -0.3505725669981614 0.009395879360610093
-0.3284787181443539 0.7995691961696634 0.01064729892871497
0.669012791072924 -0.5652011346747509 0.009059502597366056
0.4322643543702057 0.7554745859684792 0.009727015418783878
0.1353430142759698 -0.8410956232517056 0.01068528741499252
0.9349981929932515 0.1526217708930004 0.01086470429526409
0.9468059135970659 -0.04928475771509026 0.01078749880439451
-0.9493150393800782 0.01372506169878983 0.01120591798772475
0.4249561181278728 -0.8494798523639334 0.01104238007525331
0.5095664648118037 -0.7915286242160954 0.01209003503813659
-0.886725206169842 0.3418361124982124 0.01127786913957966
-0.8425909929850787 0.4422208923581499 0.01112497088966312
0.8293557545297852 0.4602727486936072 0.01153369435060247
-0.6358134078134684 -0.6964268243146448 0.01200522312181682
0.6098578451556323 0.7268047621202441 0.01151504908621261
-0.7898762298790762 -0.5291292404115374 0.01100869568144626
-0.9245506693790276 0.2282131220722819 0.01115078860292282
-0.5595781276201982 -0.7677633157797368 0.01112681336773844
-0.6184829966837941 0.7209224901556981 0.0118434729832434
0.6011034034422169 -0.7343664959387557 0.0113353423453316
0.8752001991486018 -0.3707950789995978 0.0111209956148647
0.3185280692761001 -0.8982034868479245 0.01090876119675356
0.8260280255669739 -0.4709489869430241 0.01102294375336472
-0.5238538374867342 0.7933194279618787 0.01182748507504657
-0.2487004086055882 -0.9167204122681528 0.01132073095758739
-0.7810221520868018 0.5489239018217459 0.01098018090701446
0.8767220708416624 0.3590611284874988 0.0116067296862628
-0.8450072013886143 -0.4370257633260299 0.01090341739936123
-0.719448634541377 -0.6238334575560652 0.01105633400871284
-0.7037137164597341 0.6393534558247748 0.01159229106805932
0.9369023985134518 -0.1553361804044337 0.01100086361339368
-0.1382205185491387 -0.9439473995141446 0.01073162159084071
0.9126858073283695 0.2564012462184722 0.01125546129169161
-0.05827337851142218 0.9512715673549463 0.0115689804735404
0.7713954337352483 0.5561699673596436 0.01130506297484927
0.0673703640787028 0.9508482281720152 0.01147179289112448
-0.9268597313480423 -0.2177201281169814 0.01095991448859591
0.9130245278544437 -0.2641641219148748 0.01113126819826316
-0.3561275191609063 -0.88081308100564 0.01134911279183582
-0.01874969719851711 -0.9542268525984149 0.01067584009127993
-0.461372485084721 -0.8342058041976372 0.01095056577997966
0.1873453474529816 0.9329216106419681 0.0116004928268026
-0.9362367087215197 0.1171959131655963 0.01196293474948094
0.6978057167017723 0.6504054488862904 0.01093948685480753
-0.181291305151115 0.936831522231837 0.01132478514174957
-0.4192244470688597 0.8560801295106327 0.01155860965007001
0.5228176106348084 0.7960885360777387 0.01109867592105641
-0.8963224280505198 -0.329219942213788 0.01060874640325896
0.303137800047605 0.9023290040290138 0.01147523873931409
-0.3020061972970953 0.9043537159174848 0.0115696316851825
-0.9482336053681326 -0.1044615765226935 0.01077474399762299
0.688664031109587 -0.6626228566052761 0.01040688609497564
0.9516938662406953 0.0529230895521631 0.009769432013947211
0.7679958824804135 -0.569468943869004 0.01034370124820857
0.4161001411399495 0.8596101090336409 0.01097279215439846
0.2080182493753296 -0.9275507120007306 0.01124179556522676
0.09539733860428895 -0.9457164437575841 0.01123824740606752
# 3.141592653589794
# 3.141592653589794 +- 0.0005337372324197562


==> anc/324.asc <==
-0.01236704858089348 0.01030566939768037 0.009759181987947847
0.004080458900375622 -0.09234676522376921 0.009858939684119839
0.08619282350961073 -0.03130051413381155 0.01016877221065258
0.06582649447466613 0.08234709340978169 0.01011849333247097
-0.09890063273406247 -0.05273929941086342 0.01009748106761258
-0.03293144080715353 0.1127907067506145 0.009597374212098209
-0.1123025479270204 0.05081146012880802 0.009774963223912123
0.1635187692635854 0.04259578552545527 0.009874132664335115
-0.07919909772776078 -0.1626094813813184 0.009704493343272249
0.1073738733034796 -0.1476806559178261 0.01097237077140358
0.01429297782609493 -0.1908865157905392 0.009032156524305028
0.1830346224738104 -0.06457291940225171 0.01007175555922237
0.1484546683236661 0.1466094650604645 0.00969213352826411
0.05065111807235964 0.1958086440463365 0.01041110123442919
-0.1710491413579857 -0.1236031551538947 0.009489406103493183
-0.206046984268724 -0.01306598859558658 0.01033077181506362
-0.04928256354854949 0.2027795171014169 0.008573200686428516
-0.1429756567695815 0.1635982955368178 0.01022817859446304
-0.2023829537771194 0.08631034671220598 0.008706287235925543
-0.05715087383789447 -0.2742081081106904 0.01063534625266569
0.05833473145206316 -0.2700042028245818 0.009625618802770056
0.215274992379483 -0.1654733061884522 0.01005273588955703
0.2617762143935627 0.0150813085822647 0.009771325974762209
0.2473448828085429 0.1183292714619848 0.009877621455980232
0.139662536846099 0.245868395123208 0.008892235033454328
0.286848671944352 -0.0863799208191889 0.009729096192644126
-0.1569934915809946 -0.2336872911626686 0.01003313756915853
-0.2624872125417868 -0.0911015321131005 0.008632211521547997
-0.0108093391691935 0.2920952511023339 0.009642270075712001
0.1566976023200778 -0.2521268810474613 0.01034902184987749
0.2328734484853444 0.2239186597978772 0.009709958624194687
-0.2961755160875745 0.06352670611337077 0.009702591352850988
-0.1181280092185525 0.2692096438716883 0.009200591950616177
0.08424208984649344 0.3187932148531732 0.00958339556720068
-0.2605030543830472 0.1666877617609549 0.009466228470047676
-0.253663059262063 -0.1899915645476584 0.009492819758303005
-0.3330415973456071 -0.02741970470191502 0.009561347638780349
0.01357040887319902 -0.3638612903944461 0.009675439506894501
-0.2176382961423163 0.2505151296952983 0.009241340227433731
0.3262502041339544 -0.1815947950432958 0.009609866218578129
-0.08101114378073319 -0.3767987119518484 0.008864433097513095
0.3613928839843944 -0.0111128309228737 0.009379314408853678
0.26543608804219 -0.2612005158021972 0.009858986720512818
0.3311360347542952 0.1888340670149963 0.009730807830279072
0.1156032343933325 -0.3575510470697424 0.009752720139499774
0.1982093189567211 0.3347825745308524 0.01079788755729348
-0.3527298282382847 -0.1318139680972727 0.009569272444556971
0.3483600461915066 0.08769333065459872 0.009752460136354484
-0.1629649711189086 -0.3375808082430525 0.009627837535770518
-0.3589523306762993 0.1544016676613429 0.01004983537867793
0.007155771958699661 0.3950744900206667 0.009568018511985544
-0.09120378132388939 0.3670030203804769 0.009534452640196735
0.3075091778673811 0.2927145700701199 0.009983644312258228
0.2157885506150707 -0.3504475294298722 0.00991365983534033
-0.3999374973205486 0.04941745497190025 0.009890705821610389
-0.2519397119739291 -0.2922880864947237 0.009634162242672467
0.1091289112644295 0.4163236642243275 0.009871743508802652
-0.3167071301729152 0.2647325148701812 0.01043899815902304
-0.1923145455916356 0.3400833623667064 0.008861684449519753
-0.3443158374397944 -0.2353328308871441 0.009641880199271228
-0.4370071365801823 -0.06180650807512408 0.01068822810672059
0.3943538768892531 -0.1091906772919656 0.00934967846086565
0.3819552547863283 -0.2661924237226395 0.009773730429645605
-0.03915231533230483 -0.4661616253921855 0.009805250195457915
0.0642557211501249 -0.4573642042039426 0.009974053176221879
0.4340337483794561 0.1562673384455752 0.009646228964259606
0.4587236325239326 -0.0332845133401064 0.00848914675588593
-0.1513846660576393 -0.4546702325845892 0.01050602272379589
-0.2818031131978803 0.3743185066055497 0.01052610898927941
0.3242452200504164 -0.3498632246188808 0.009830214275724641
0.2925072874338778 0.3924004451850624 0.009782624837401138
0.4136914502519236 0.2542079876515592 0.009780863962320925
0.167693030024751 -0.4494291516719007 0.00984973561958882
-0.4613288008211055 0.1377415282187397 0.009796592600223815
0.2029636978390794 0.4428317264553556 0.009607731072464109
-0.4206866339831224 0.2394292761260692 0.01004436058092461
-0.4424955531231414 -0.1738804322534591 0.01003194918866823
-0.07687992695340073 0.4677333081015418 0.009686680053373356
-0.2464795382121984 -0.4033160915903589 0.01016405845635142
0.02441504174824755 0.4946595679327259 0.009666881434606336
0.4520225672681761 0.05838180775853735 0.009455237217346788
-0.1785210641814184 0.43488319150826 0.009601844284573845
-0.3379315485330953 -0.345777439450586 0.009863772707344948
-0.4983714274332305 0.03835868895138271 0.009578907106249208
-0.5369521603880772 -0.04885281398495964 0.008778218715625289
0.4482632805508944 -0.1904387857431654 0.009602577759795049
0.2727271956621882 -0.4420172513811379 0.0098930906317181
0.3951330409120076 0.3549597821886758 0.009745209720519819
-0.428428631051471 -0.2821112738311693 0.009629632490374112
0.1201916335790988 0.5229374448504799 0.009488117243615505
-0.3853843940513584 0.3447998962492893 0.01013168865550112
0.4379635474490942 -0.3527400416653336 0.009752032980846266
-0.2589049063671796 0.4918822150860816 0.01011218266226445
0.5119780752472682 -0.1059862187275427 0.009311485356990152
-0.5405546140171774 -0.1395585917313824 0.009539660543695165
0.0193893772903949 -0.5590017853805921 0.009808155049639677
-0.08043591816361204 -0.5575370218139918 0.009533502374034464
0.1194033404889683 -0.5496848681587909 0.009868711434983584
0.292644047543281 0.5005811167971961 0.009310578754996159
0.5358526336177878 0.117005001275869 0.009747371638183799
-0.1737136487299376 -0.5526230526841643 0.008776020341572823
0.5237215438794268 0.2166433505460002 0.01007247076699707
0.5548766367244348 0.003688481104808677 0.01047133092697724
-0.3543143627317327 0.4512647424167323 0.01007000786222239
-0.5283694221100599 0.2161989958581991 0.009894144302861977
-0.1582219321580619 0.537635931629651 0.00989932293917508
-0.4900442741738296 0.3165402237986003 0.009920298582781753
-0.05426753101810477 0.5688245290295928 0.009894227800235023
0.3807783055111696 -0.4378066060456011 0.009750689298001269
0.2226750630431776 -0.5383256511354777 0.009782176387544795
0.4953890985309614 0.31742438676196 0.009694713555874836
-0.5675082982521984 0.1160181997639536 0.009826079392074322
-0.5295223418045347 -0.2346209267687277 0.009540745496601232
-0.3416653230678094 -0.4571427705675113 0.009872147306942594
0.3790197831101226 0.4551398221802461 0.009323579536557077
-0.2582807571534604 -0.5092418774553112 0.009757529621277591
0.2080735514220505 0.546354377468779 0.008575892353635805
0.5011173787209443 -0.2753588435723268 0.009631454476622458
0.0520309531489955 0.5975690933597556 0.009922957929006729
-0.425061067523086 -0.3946280454308306 0.009579429239288974
-0.6098457505366608 0.01815799851050472 0.009628092270000254
0.5604111551312083 -0.1898180250232644 0.009480553384202561
0.6250018429751613 0.08500777949770649 0.009064406995197366
0.329554770114431 -0.5315155575353211 0.009853134946692255
-0.6367332527769456 -0.08544130253298966 0.009852699802596334
-0.509126770251986 -0.3341429192366985 0.009021434650122211
-0.2372776984486099 0.6057989226698383 0.01006741627248712
0.4796289851022141 0.4244323333751898 0.009595362655699737
-0.3318382500083765 0.5655725628477987 0.009951855007333841
-0.4580757129807067 0.4215583627445459 0.01002322557012203
-0.034039329324403 -0.6576772550142894 0.01013017149944841
0.06842066761719257 -0.6539514028594144 0.01009840107800538
-0.6411623247660683 -0.1878877613817911 0.01044984010440185
-0.1387471435136541 -0.6492800472749581 0.009773054504756851
0.4939554507847986 -0.4394876965991018 0.009714427854888413
0.6637381436734754 -0.181238879708967 0.009668638512412016
-0.5605280017475157 0.3903924591329072 0.00974667290621279
0.171992510596859 -0.6389473989037696 0.009913237140629539
0.1632269443209387 0.6362299010821137 0.0106519436365284
0.6000539467308733 0.2874910720189956 0.009912962403961596
0.6353719320193929 0.1854997954719234 0.01074745697497392
0.3705736533015616 0.5679785169099343 0.009489231574452823
0.6132133065316894 -0.09054086149248754 0.009920005808225147
-0.1375290785168564 0.6415802732044528 0.009981188432303912
-0.2470851361340083 -0.6204480170005208 0.009945171229238155
-0.6366557478430113 0.192721727391121 0.009843665408508147
-0.5988038582163785 0.2912779822233919 0.009852937436603622
-0.4269315070506795 0.5255662423524194 0.009820385312811
0.666559557961991 -0.003461793136467151 0.009600672463963865
-0.03471293290085293 0.6681362289759059 0.00983296853260328
0.4361037460825685 -0.5242744026740426 0.009605693833435435
0.2770502072726699 -0.6246001146218511 0.009695133828244726
-0.3462295406319821 -0.5752699629933941 0.0108034970227316
-0.5878057672373421 -0.3805261851868741 0.008205982739050662
-0.6747264900610654 0.09302222584384286 0.009658740994733525
0.2766528579567621 0.6126953740826613 0.009532463555514514
0.5681419211621492 0.3899124097803676 0.009293565791258951
-0.6138869414497581 -0.2866847372818548 0.009361816600802628
0.5559413823532499 -0.3614271919956958 0.009677541479546676
-0.4313114014165014 -0.5062257219976595 0.00984641367456978
0.07043652780342571 0.6933006319750155 0.009671378427484521
-0.5130133618989957 -0.4443307968277049 0.009278843383170435
0.4551650659661653 0.5205265729602018 0.008700650882034365
0.6129502605807049 -0.2763878906378912 0.009605998764197508
-0.7153342803364181 -0.01123009560070039 0.009862440971734693
0.7236856179028811 0.09354212951890327 0.009805029038378005
0.3872506119381164 -0.6208310043831229 0.009848696518208072
-0.3132792523885018 0.6811312834469251 0.009982677278732118
-0.7393676387202709 -0.1068997062167011 0.009632797051425415
0.5497532572991862 0.5174980869296819 0.01012643411823533
-0.0939383614575507 -0.7481180305308527 0.01026615053871943
0.124561217864184 -0.7418853986934392 0.01018536065368438
-0.532173456305904 0.4980559564516015 0.009986529958290542
0.01550328381998704 -0.7571474985977094 0.01085656195402631
-0.4045436720030678 0.6393764941240293 0.009801138773805862
-0.2188642612974831 0.7166118499201787 0.01003917016307733
-0.6284865023869384 0.4622824144972469 0.009442736281983256
0.2291674280229396 -0.7247735089262025 0.009854265638566942
0.7043411871224161 0.2759740157497227 0.009786386721663095
0.5491611005093024 -0.5262173138503847 0.009635774733823252
-0.2011752670134725 -0.7283009454204877 0.009972898108733899
-0.6811425945354874 -0.3795417498122969 0.009017478332890853
0.7649351800567927 -0.1802356342843333 0.009318944026251883
-0.4975387044011781 0.5972373613410868 0.009464207482186892
-0.3008168368576234 -0.6995982828069844 0.009610884594701692
0.6113165519164199 -0.4487950406192852 0.009698323913075667
-0.7089585791591094 0.2673190988492686 0.009884783550473125
-0.121019807707698 0.7451780955219651 0.009881144919415573
0.724988532804006 -0.0896193906754742 0.009885593301497329
-0.7439860566962978 0.168149660997285 0.009795154688782884
0.6706610341076702 0.3701930400359573 0.009443900867954907
0.1719347132804665 0.740210404629648 0.009861033835437292
-0.745660019042242 -0.1979395868813563 0.008944118483176082
0.2667978449363509 0.7082220840356011 0.009908990828252888
-0.6701325548330289 0.3644653529079409 0.009808851505896929
0.3696104977826268 0.6689199323341536 0.0099044420995645
0.7717127784827231 0.003063613823440376 0.0096949408133694
0.4717399785420373 0.6169956814072219 0.01030285737557317
-0.02136274025913008 0.7661624684889634 0.00958456797962871
0.7467559534872692 0.1857364508154529 0.009744955230452513
-0.3934458645947955 -0.6676621887679488 0.009548983359758447
0.333806709161461 -0.7067575747605087 0.009385413638929974
-0.776041037758742 0.06309905621320108 0.009592929521323415
0.4892236055334496 -0.6090481745246777 0.009316315420112369
-0.5446708612254704 -0.5389175665826793 0.009618653324803392
-0.7132398495738848 -0.2857176326519388 0.009331662512242945
0.6682602259907477 -0.3656578029951222 0.009693729489218912
-0.4644472892402504 -0.5995604797029387 0.009646969383804745
0.6287648045174687 0.4619638971828168 0.008679838393327192
-0.6209077033210221 -0.469681189950961 0.009176208572555095
0.7174754633633224 -0.2745440895598438 0.00963371917721899
0.07837710323976506 0.7881843142951611 0.00910354425188388
0.5889868552418261 0.6132817458285248 0.009873363047905658
-0.8295093166174929 -0.04950205517384032 0.0108180267435615
0.8348480950370132 0.09943044578595174 0.01032766801146463
0.4495940640685046 -0.7136259166639126 0.01007884174926623
-0.2972401305950551 0.7955944481809768 0.01000012684548147
-0.07780549358501972 -0.8484662260937579 0.00946016502948558
-0.1728047321977728 -0.8329563594036352 0.009786094077911795
0.1013281305235986 -0.8438444929654607 0.009576638570666075
-0.3879726733040869 0.7574411723507299 0.009837227901177656
-0.606925987940895 0.5788725985251355 0.01014492211561375
-0.4750532516460729 0.7130799542295018 0.009489880196746972
-0.6920582442728966 0.5290575425077227 0.008680244747769251
0.1962421033377135 -0.8290327491433997 0.009654269547106652
-0.8422209077534583 -0.1579396796872972 0.01048282027595077
-0.8182079604599489 0.2436667806421604 0.009918710409900985
-0.1070820192856737 0.8483902071485151 0.009631828800648333
-0.3607274367682077 -0.781221161093735 0.009217674094210168
0.6670091730381161 -0.5364837844063597 0.009618536311009696
-0.203115052154317 0.8259303894407287 0.009942189305522318
-0.7397423179762488 0.4372240161099651 0.009738574526783691
0.2915707547150992 -0.8088065570306477 0.009317040931738718
0.8578211330620112 -0.1846367064285766 0.008440573995162409
0.8086602381440622 0.2834493439031965 0.00952214928531934
-0.7820496837651774 0.3413090210888999 0.009969465468359568
0.6046441164544654 -0.6112729925122037 0.009328931396660411
0.772318466470467 0.3738163024875191 0.009593431154305932
0.8384494634506057 -0.08840280134561468 0.01035105400310083
0.01153777487809378 -0.8610268223171892 0.008863939082350713
-0.8465272520400823 0.1433635633322375 0.009678576185343211
-0.2685630421977214 -0.8107123938709224 0.009636737326439319
-0.01108868736106066 0.8642575559218968 0.009114990556193671
0.6656157357037084 0.5507850936194306 0.009366824362986583
-0.4488879927900187 -0.7472788173068308 0.008518567035362556
0.3569170944161351 0.7757666050195174 0.009774961430736919
-0.8187436778152816 -0.2700039778239793 0.009923432373626093
-0.5618306336089669 0.6671734677077021 0.0086603808305538
0.2652814730849737 0.8125598440822536 0.009604397790463256
0.7251319193838361 -0.4558367139629482 0.009736359563344427
-0.7281158400109621 -0.4691144520598148 0.009581917115672823
0.4478429690502082 0.7323868352697464 0.009491299098444185
0.728929343154434 0.4654414065249376 0.009433153803825426
-0.8690619447093417 0.04031368102860491 0.009012880545510853
0.8690114153580352 0.006658094843922747 0.008818269022462633
0.5341878489318448 0.6912770689050425 0.00850539100583453
-0.780378125335626 -0.3718708983970256 0.009673873940178667
0.845897078459843 0.1943942671153732 0.008801393330923604
-0.5176911049208259 -0.6838582708386463 0.009332296706895912
0.8192072753387278 -0.2769557944915881 0.009337227626621213
0.1739705465025185 0.8436117744818947 0.009259240874678868
-0.592310080207892 -0.6240877676471566 0.009349299465251419
0.3859448787369882 -0.7855748617827777 0.008350687187308217
0.08348898920038589 0.8792100219655775 0.008067617225122658
0.543339077153646 -0.6860191409402584 0.008387320443375599
0.7756529185407681 -0.3681860896782016 0.009675180127541082
-0.6642333757355067 -0.5547628853532529 0.009385537863848189
-0.9385008744561021 -0.08678527763135507 0.01050053036096361
-0.1434627056302852 -0.9396186120731571 0.01024166432021907
-0.7041462502706072 0.635284867752912 0.009831853289062728
-0.3777797037394169 0.8717250205626205 0.01037684420483159
-0.9365863132421974 -0.1825098396006155 0.009068141067188167
0.6275985556033228 0.7192863738187709 0.009807014955350732
-0.4707412119491521 0.8264438762349166 0.01011413817605532
0.1671046096133768 -0.9354628813700083 0.01020259518246886
-0.7737009365969481 0.5632938784350754 0.008550827611337472
-0.863441043767475 0.3985413831205867 0.009344482456047255
-0.2802899087750014 0.907707518779696 0.01044125284978828
-0.9273224399787227 0.2122496377572905 0.009910774062287834
0.2678775095189325 -0.913439013393984 0.01002133934102589
-0.8989419861312454 0.3086042861090987 0.009793205211827452
-0.04061573884283771 -0.9522839992745191 0.009893005068594411
0.7011225883015256 0.6449701932941945 0.01009117797836963
-0.5595239001591753 0.7732137739612224 0.009566155046085219
0.9499600752279317 0.06283905434703382 0.01001916730611192
0.9383159466200938 0.1627818717349106 0.009959469189958648
-0.2448788626543332 -0.9187068912890523 0.01025407699025997
-0.9123368758789338 -0.2752017664128862 0.009354216109592361
0.0656066601593871 -0.9504174612962627 0.009927022583777229
-0.8227711386978138 0.4824813972628178 0.008745104220049427
0.7120277427546674 -0.632849489709303 0.01003110302669396
0.942834559097311 -0.1471999638783472 0.009726212684495243
0.8779164206515269 0.3697812745850136 0.0101192838392357
-0.07509759557521527 0.9502178534552602 0.009942394938820575
-0.1791620222967264 0.9338921591462606 0.01030336864383442
-0.4434717266839519 -0.847004930028926 0.009567314947008167
0.772155913796051 0.5609342573206689 0.01007001816122319
0.5516299833917027 -0.7783110194977046 0.009586451231963781
-0.3449108604851299 -0.8878928763831279 0.01001749586480258
0.7776316326975429 -0.5494555286500715 0.01020360016126242
0.4673073318179938 -0.8315410316326509 0.00960060342246501
-0.6421951379894455 0.7073095261931811 0.00905110462147796
0.8316952115734688 0.4671956294217539 0.010068049883544
-0.9472810512607295 0.1110142513632463 0.009636859638071364
0.3501024189666749 0.8846742143647904 0.01020222403478434
0.4457766037839053 0.8408967710018594 0.01018684131631432
0.9156836362500125 0.2699731948418124 0.009846843037522729
-0.8780172654908618 -0.3723218146567071 0.009801904515969705
0.9512336197607024 -0.04629344178792798 0.00996794483203233
0.9216571009939309 -0.259102536819979 0.009544585282353368
-0.954978310596267 0.006105687399771184 0.009192845014056945
-0.7701958488646634 -0.5642335555534984 0.01003012445342076
-0.5382532895792755 -0.7896424266595391 0.009600097423612801
0.3689610368699499 -0.8822970076654816 0.009490710496501718
0.6395627689546937 -0.7108451211321427 0.009537977201366224
-0.8302670795153786 -0.4701012465625301 0.01006524380737499
0.2509774941001421 0.9190249949813362 0.009964504688982169
0.03258341868226829 0.9580473288984768 0.009227205782036254
0.834693114629072 -0.4587536524806468 0.01022084211762873
0.5395422503834116 0.7893849206358247 0.009651911527493765
-0.6208492213013245 -0.7233908416880348 0.009926810746426889
0.8824564475708763 -0.3618476698103466 0.01003017211707672
0.1478498107888674 0.9465284918938425 0.009290710121549535
-0.6993917856710224 -0.6496602537609935 0.009920677269633155
# 3.141592653589793
# 3.141592653589793 +- 0.0004678316707928719


==> anc/384.asc <==
0.01588611549392837 -0.04758941381793556 0.008348924149201716
-0.07209114370855026 -0.01332325113825173 0.008302371316242252
0.003175119699434562 0.05154658545580632 0.008264124631093548
0.02688588227836285 -0.1436902193338737 0.008374062432572672
0.09130014943658434 0.01714506001942432 0.008304404804482914
0.1067651199336278 -0.08078874913135772 0.008407728919259049
0.07563945927469588 0.116941345772371 0.008271861344559912
-0.06334154277264521 -0.1126383552518444 0.008401590759030055
-0.08346420524985459 0.08633129175793931 0.008187392397140043
-0.1593292657687766 0.02373650031215508 0.008125334492559727
-0.01118978309725186 0.1526067930660329 0.00817364117071836
-0.1491865797602662 -0.07608332101353805 0.008342920701934278
-0.09567575875119877 0.1855667119151298 0.007946638334306763
0.1194295665827121 -0.1764573743692663 0.008435334087170978
0.1812882329625024 -0.01595431417366207 0.008346350330350298
0.1648346958039731 0.08182127819531038 0.008301863318663708
0.03613486039698984 -0.2370469224995984 0.008379464814043881
-0.2349995480157663 -0.02841173129038391 0.007979861322086924
-0.1722542941203864 0.1166970167913879 0.00806186636595161
-0.05638286499831938 -0.208800552546441 0.008376317886340077
0.1991091413058854 -0.1152909341620662 0.008507648055283838
0.05487951653674468 0.2187853235548814 0.008432121830579693
0.1461220201284227 0.1809434155196312 0.008360213583285883
-0.1749048716665605 0.2114664470258289 0.00736756509132482
-0.0380812818567203 0.2568938040430738 0.008571462814933954
-0.2553444586396378 0.06156640304942519 0.00842583987205431
-0.1438912525561565 -0.1800231807272718 0.008579449731952168
-0.2250124156299405 -0.1326087840281902 0.008193611974211571
0.2567506791027311 0.05042085919654659 0.008378546654598393
0.2696574355891793 -0.04874284234604823 0.008287646807562705
0.1325811785430287 -0.269887833306504 0.008346455976154547
0.2135303698871241 -0.2113776761658835 0.008493434660956098
0.2382821938318715 0.1446921682015967 0.008295832238326962
-0.2555778033237063 0.1610869196762161 0.008053223590652817
-0.05048576499873968 -0.3001893507338628 0.008400347117751766
0.05271158617196157 -0.3258234289150865 0.008090271618539117
-0.1321892532212802 0.2955907447165637 0.009042535506067075
-0.3025847686509827 -0.07753320921288175 0.007393325274767921
0.1290111650252913 0.2799773078246678 0.008371699817009753
0.03711956135289566 0.3172755030062732 0.008388229085047137
0.2193968569934068 0.2422123445591345 0.008293607851232119
0.2932820350882574 -0.1509607638229505 0.008640470480158979
-0.142817590320358 -0.2817907621223732 0.009073966826245134
-0.2408324104835855 0.2629978667226944 0.007929289589481948
-0.3367204720652531 0.1117673509063157 0.008320997069055227
-0.2305839783589174 -0.2336683368852132 0.008934913548250496
-0.3426798645784974 0.008840768456560745 0.009087133629932615
0.3449409356781277 0.01969461056290248 0.008311695922731272
-0.05261084022648938 0.3563042956604003 0.008528836055510152
-0.311973635377553 -0.171233008027326 0.008234856912332538
0.2229801098023453 -0.3085890856319738 0.008499486043629524
0.3547575693073509 -0.08058681707811965 0.008054037436724573
0.3366026808040768 0.1169948546475342 0.008523228272316779
0.3112667036842015 0.2043974379115622 0.008073545989643065
0.1418228400787498 -0.3669006815412342 0.008328606390818252
0.3060559924021947 -0.2469958856382224 0.00862720867285891
-0.3292489663912054 0.217066687564535 0.00822490743840245
-0.02067273705579951 -0.3810980866877657 0.007332201036198027
-0.1117318126994592 -0.3932962841501323 0.009071830152639059
-0.3849951523326104 -0.09470972468512646 0.008051140317724317
0.1113749448560078 0.3777145612792515 0.008262696250229419
-0.2156983444851324 0.3514445993452337 0.008391074550052042
0.2034906803811014 0.342180768668182 0.008295475023973703
-0.2705048756543839 -0.3177878805486333 0.007875651631119158
-0.1351950036662153 0.4020256449780583 0.008471425536932069
0.02355421720623039 0.4179329121317781 0.008363581240271253
0.2896451032487913 0.305016464204041 0.008016772294655089
-0.19639550475906 -0.3591499596386461 0.008102790952624776
-0.4223494266397501 0.07382348786483837 0.008392057844090041
-0.3161766406391819 0.313624449083734 0.008052020573091803
0.390995427265119 -0.1868402164431712 0.009150943526869031
-0.3375541243174032 -0.2594989329533529 0.008183937495126421
0.4311141034509272 -0.00972076961671608 0.00808315197821469
-0.4110793729587208 0.1738978695793033 0.008185649921598717
-0.4410523583947508 -0.02046350847107611 0.008490978521785982
0.3096882235377176 -0.3461047194797245 0.008487937690264662
0.4356003474675685 -0.1045860228239548 0.007400057300536401
-0.4068637719345011 -0.1904839193887808 0.008288481879150322
0.4257693888044847 0.08731296992944571 0.008454688962169311
0.2264943083804638 -0.4097583162425831 0.008485776276350113
-0.05889332280121363 0.4617624379665325 0.008358813948325151
0.3720144037857811 0.2651897976874577 0.007318404092035873
-0.03046676147746005 -0.4672606420323351 0.008130807591870726
0.1860628127378607 0.4358241369771518 0.008159595573800834
0.3941074851632965 -0.2871884151734361 0.008609592362520898
0.4207997411363627 0.1863653859766805 0.009121657944956476
0.145615764722215 -0.4675765396521158 0.008351076364802963
0.06205243480096795 -0.4230378823555863 0.008044748229154977
-0.407316323517832 0.2776904006118704 0.008208661871445411
-0.47428767885136 -0.1190255585567672 0.008188956319537855
0.09765176438872511 0.4782757614552215 0.008292414319746672
-0.2966843467431975 0.4027684058662714 0.007978456193982403
-0.2170966018014761 0.4532593770055037 0.008281181453131914
0.285501464487376 0.4022220941748805 0.008425227574060118
-0.2016783824208301 -0.454652644984555 0.008535364286683819
-0.1187470456010634 -0.4985954014589728 0.008636684566910306
-0.2885136986529103 -0.413635876536613 0.008428696860606646
-0.5155050857318924 0.04607167283446037 0.008246805239680554
-0.1389960595469195 0.5082625642497108 0.008279740316822014
0.3710755005845862 0.3604924591312851 0.008115008111198863
-0.4987533109282128 0.1396357083420321 0.008201104071705791
-0.4310580504491618 -0.2868413537139924 0.008375307218215727
0.01454552121341887 0.5238029035226255 0.008377570573970115
0.5044807382425113 -0.1519153484765258 0.00787841948983805
0.5161019249602923 -0.0531756323339872 0.00798462325531879
-0.3959072793120169 0.3681067565973118 0.007956317230636762
0.5137963875755703 0.04304595721039838 0.008247833332671288
0.3963850651158353 -0.3861271648097243 0.008446384040697898
-0.3635346589808788 -0.3573863582042966 0.008441056354982362
-0.4840125699137021 0.2370407592379711 0.007919160328174173
-0.5364680317983868 -0.0474746210777413 0.008267739146068457
0.3105169146378385 -0.4444732289204072 0.008322925882598602
0.4811574341150319 -0.2388153579378797 0.008620401629240439
0.4497612384237494 0.2968226704085911 0.007969476975680997
-0.4998030243161917 -0.2157448183437593 0.008326517733574519
0.5107416732619251 0.1390986555412353 0.008486993154303983
0.2599787450078228 0.4875600500820326 0.00778148699971383
0.05781773167669441 -0.5166486101082758 0.008359288946942572
-0.03335635262258083 -0.5592701872674335 0.00832882229163469
0.2276254101890209 -0.5145183825503129 0.008597930413924544
0.1712372901253326 0.5357443228638447 0.008204830284265833
-0.06648234510515558 0.5696973697503169 0.008355980303503164
-0.3728422202113542 0.4525855565114612 0.00713532164802212
-0.3026777996763049 0.5029918727543335 0.008001007534127434
0.1447861051401979 -0.5672424938697538 0.008596035600845405
0.4819227838259338 -0.3345041892070876 0.008410484538023602
-0.2081628907622011 -0.5517938979709107 0.008537162729040388
-0.2945810253678616 -0.5075111794876611 0.008637832181604074
0.5160193063877095 0.2332162444449094 0.008533301275667237
-0.2207392413739446 0.5532415504964933 0.008071340983042559
0.08838878621106977 0.5833994419446482 0.008365916373483783
-0.5659422356265419 -0.144290569308418 0.008226164887072871
-0.6088458782021448 0.0215909946839953 0.00812437737318333
0.3747601770872093 0.4578392378058015 0.008842835964552641
-0.4892855718222345 0.3507011151468489 0.008829456957882405
0.5946596265916735 -0.10289177813295 0.008137686956008448
-0.122991794347928 -0.5973981919518082 0.008458172904692265
0.600380957479412 -0.00616796813697984 0.008183777047756939
-0.4562654311912331 -0.3836951620236101 0.008572312324635852
0.4561944254914969 0.3986717898603493 0.008333410026470697
-0.3848127627129251 -0.4579524856964647 0.009255036880934101
-0.5749516594869428 0.2018406630115437 0.007885059763876379
-0.5248802425817508 -0.3104693893189122 0.008381678108550287
0.4844130464392754 -0.4304363697083279 0.008341580688213675
-0.5922076879338987 0.1125482737351806 0.00808334248555565
0.5819258858017319 -0.1976039726006665 0.008079095481413182
0.5993097842063368 0.08900854192193731 0.008287159577463996
-0.5535041280587986 0.2897239782621777 0.007213744533352076
0.3117899239793201 -0.5399408137615982 0.008082237719458801
0.3967201339823829 -0.4825799371192535 0.008258736901020159
-0.1490043120057011 0.6150962477717019 0.008284140825347808
0.05379828813427192 -0.6101659167115973 0.008370629280822398
0.006313958931465921 0.631980168382385 0.008480421095991286
-0.4617901483647201 0.4468422900290345 0.008118048849954288
0.329420091788363 0.5350017160044656 0.007281512252512746
0.2474220666161977 0.5843059739735657 0.007850929761859015
0.5317697817735506 0.3349683288577429 0.008116216545841142
-0.6289561935935664 -0.07184493243008647 0.008120020310457996
-0.03795660278884686 -0.6533450498799599 0.008356407290670604
0.5708419650743353 -0.289054751396745 0.00842469128404994
0.6021035691138314 0.1830055733245302 0.008342884602722934
-0.5948099507040653 -0.2391542568920614 0.008343810912801779
-0.3070220168610873 0.5912954191772632 0.007803405286891607
-0.4081793427290747 0.5343363764165112 0.008456395617768299
0.1648948424870067 0.6405306800742101 0.008382429904631417
0.2291547437249173 -0.6224162412721745 0.009213301390902972
-0.2923983150449833 -0.6099537869422884 0.008302455977324728
0.5701858403559529 -0.3823664602291911 0.008266066669125494
-0.6999245627850935 0.001748415769976538 0.008095581598046794
-0.07800310951088697 0.6757336556209275 0.008372001292744374
-0.370972671494997 -0.5672090873469531 0.008140150276368583
-0.2106129397010307 -0.6506027930339318 0.008286311687349354
0.1383478022081243 -0.6647532875031702 0.008577387785382667
0.4725501713083834 0.4955649536792411 0.008439278136469991
0.6085140350548971 0.2759673764681951 0.008283919461641309
0.6842543395330239 -0.05634583656620476 0.008245892618056519
0.6752087708357989 -0.1506189707470227 0.008160606192435292
-0.4976247794395476 -0.4678852195145372 0.008072828506932483
-0.2345200270054504 0.653423114453857 0.008163363588505848
0.08345793710976199 0.6881956872668985 0.008481597066992579
-0.5585527739330596 -0.4006118032106285 0.008212963922212159
0.687012599765937 0.03834203172657662 0.008244511309388972
-0.1271117545311674 -0.6934876113808921 0.008177923332460667
-0.6221136631952786 -0.3299175851093391 0.008185095457359444
-0.600213426650396 0.3626482696133847 0.007933531297797686
-0.6681958861393164 0.1853387322747718 0.00813053684812113
0.5451075785600223 0.4346419602017969 0.008183808344052825
-0.5509055203966795 0.438196762300082 0.008254015895871995
0.4126682959707431 0.5619656678337671 0.007976693032172461
0.4822959286096319 -0.5237793079167314 0.008066392538582868
-0.6447960134080325 0.2755213733721814 0.007943354851532903
-0.6592713568142829 -0.1681994976808655 0.008223959927047813
-0.4471023669287564 -0.5337444730552606 0.007432605576891321
0.6623456214287095 -0.2441669256487735 0.008098899620496333
0.04589014604816954 -0.7035273227276851 0.008257201356501837
0.3202895552965751 -0.6280121862417595 0.007552390336162298
-0.6849743455799829 0.09415102770788038 0.008163176896002414
0.6873629758486539 0.132700414553529 0.008229344401216849
0.3352474623536603 0.6256298271125798 0.007887448287077469
0.4002183234143768 -0.5791628577089181 0.008070212394269059
-0.3863006909172575 0.6174406282887654 0.007084071354687697
-0.5102126120684568 0.5330528681891624 0.008457439557884971
0.2499061133126376 0.6756718866491562 0.007887459570926745
0.6170628591860636 0.3708422981316105 0.007901906973898852
-0.7181262637613524 -0.09309519304055208 0.007960250737476205
-0.00486048368354334 0.7381714022997758 0.008603496846445822
-0.1649246646629461 0.721138167830765 0.008461445026350208
0.6575147460352136 -0.4303412846390434 0.008124555847822101
-0.04573509221088885 -0.7501210377201178 0.008292134304642738
0.6946506638106453 0.227651117992682 0.008237244536929518
-0.3234077897856877 0.6911355249586312 0.008084420525718644
0.6607228742042401 -0.3396103653921225 0.008372253412563126
-0.7887554433586244 -0.0168557373298247 0.00798447691997527
0.1678472497433908 0.7458809569889546 0.009047690599917802
-0.6942424516948338 -0.2613490242306899 0.008360954333676852
-0.3819632000398573 -0.6670421809952836 0.008416742560397102
-0.4775839578828244 0.6163014407435673 0.008060304026083164
-0.3008727685212777 -0.7083641850009689 0.008351644785438194
0.2115038462015741 -0.7300286967265254 0.008618837998691148
0.2988732697630608 -0.7132083632158198 0.008232852601085253
-0.2177668438315365 -0.7461703736810119 0.008196837840722403
0.768457103282857 -0.1050653000078669 0.008267536576537175
0.1240425797611401 -0.7637871569226538 0.008310459587863564
-0.4631957639012528 -0.6269000442808313 0.008174136489360358
0.7743118996543349 -0.01173449788558405 0.008321474059001485
0.5743102429212584 -0.4772409193828933 0.008312061099765828
0.75612920410185 -0.1976079509051377 0.008130063260131123
0.5664037555856773 0.5336331791544708 0.008348469704827817
0.701292656078662 0.31696645131297 0.007995593601240528
-0.6536533307636709 -0.424611688224697 0.008239572077356644
-0.7151790053681355 -0.3504718359697591 0.008007914268011564
-0.09255931402729521 0.7773162005740744 0.008362925504152839
0.5009457186575978 0.5979277982119329 0.008266986889230343
-0.5938665300401021 -0.4963362931007297 0.008332884928035279
0.5638018968789781 -0.5662254570984296 0.007811465484883634
0.7740693828968706 0.08246832414547388 0.008273870466088745
-0.7008887894370682 0.3527417567608823 0.008312767896135187
-0.6524905651782691 0.4386924775715172 0.00817189131301402
0.4259371519965817 0.6585484546257371 0.008148864993288193
0.07453317668938819 0.7842401193744299 0.008285177741573479
-0.738532841946638 0.2619377099177102 0.008295234353651523
0.6338977778016255 0.4687742009656326 0.007943659214331005
-0.7608756922505114 0.1686969718466497 0.008267513519303894
-0.2530082943301303 0.7505730311946949 0.008077745424456984
-0.1333240412805787 -0.785919610709117 0.007882044906244402
-0.7532048330772481 -0.1914396150103228 0.00818851753855941
-0.6001444803719435 0.5219546728975918 0.008208518721028041
0.3974388969531376 -0.6821364923742166 0.008613293486032606
0.3453902579073686 0.7151323609187812 0.007930098101717943
-0.5362233935817138 -0.5675664638337065 0.008162027240782205
0.03330560596846336 -0.7962056622375663 0.007898086822742578
0.4806821957900517 -0.6216047342485332 0.008096067943235873
0.7734915063161749 0.1794575248737961 0.008195486945934182
-0.8029536205563355 -0.1114284511871417 0.00760415876752416
0.7422626632320101 -0.2907101147123163 0.00791023146116538
-0.7765613150369832 0.07605915227707841 0.008181533493602514
0.2618027511756841 0.7589949610383093 0.007328791521958302
-0.416919092926152 0.6965004923704651 0.007534916688494352
0.7009851416316898 0.4045611986901158 0.007194979089935355
-0.5740573444526909 0.6281245253635653 0.008887423127865878
-0.8762181569663143 -0.03742920634821598 0.007657500948719973
0.7369862671939393 -0.476417617210967 0.00732046438665471
-0.01788557002505476 0.8456630841242275 0.008836996374741991
-0.1864529904119248 0.8289017749489034 0.008943100344887369
-0.05677261876002412 -0.8526519735604622 0.008414427595837094
0.789636831268743 0.2837527247258218 0.008725868220727023
-0.390143452018245 -0.7669909526592416 0.008515453612893475
0.1499191970817146 0.8470633717031626 0.008282919044619665
-0.3078859922474306 -0.8061421535443054 0.008266742830740179
-0.3562046424556694 0.7845550561450195 0.008644635293091734
0.273724338382266 -0.8141256144558711 0.008082150443014809
-0.7994968549020328 -0.3746055130858695 0.007237154353889654
0.1925907970359869 -0.8367070551538511 0.008136703434052641
0.3553097359810269 -0.7874656136290895 0.007764732594806876
-0.4728623070828104 -0.7225787904142459 0.008574506097668477
0.7551826401466695 -0.3906586872283851 0.008595909322834461
0.8525438842390347 -0.1532903411229259 0.008162939246595302
-0.2252132275975391 -0.8398775389780805 0.007881001511980909
0.861957734719451 -0.06228606336720517 0.008322513708304618
0.6400207666546529 -0.609953953322403 0.006915884827871581
-0.7457533320337157 -0.4484544119397772 0.008019319504482607
-0.7993595898043768 -0.2855122036315693 0.008822737570616978
0.5152452015772799 0.6961994530803285 0.008527413874620051
0.6633833231228664 0.5596115225094062 0.008505213084552895
-0.5163153879424669 0.7033843682796612 0.008064382764608587
0.5937924659897896 0.6318352506913342 0.008781307370125863
0.8639596957950532 0.03001312349069145 0.008325819832707863
-0.7537718228324641 0.43086420828792 0.008412116661989835
0.1091985374457702 -0.8615011298236795 0.007814637944895626
-0.6891053404327145 -0.5218478130826865 0.008373626923782474
0.4323264127364629 0.7544967843945645 0.008360331986541285
-0.7040941247756328 0.5144237749769933 0.00801834587075663
-0.8003512498034424 0.3393052206838046 0.008824559252069661
0.83722920020242 -0.2422514864277067 0.007846030599741411
0.2383759346943898 0.838354529018289 0.007924701621693226
-0.8323766570357222 0.2414360704796058 0.008546028158765779
-0.5564415034365761 -0.6661569014304761 0.00883434145972125
0.8542115571041234 0.2191856436530948 0.007760863012183611
0.665858456373665 -0.5293663541414864 0.008437818776697231
-0.6282397430231506 -0.5948233945246265 0.008517715485958253
-0.8677203195887169 0.05369537563446234 0.008084752064493963
0.8593136587001774 0.1231249468090299 0.00816114932746824
0.5689353707696919 -0.6618129935623601 0.007557364532520592
-0.1055107992189088 0.8692484462514037 0.007623732573975226
-0.8456292506743903 -0.2076876835658592 0.007875135438457807
0.7308858092879923 0.4840249996984337 0.007943057210951556
0.06378587229838503 0.8751589246706812 0.007389103264801946
0.7869193455542138 0.3816489969762684 0.008580642477790477
0.3414712272154465 0.8088509527920162 0.008333847598745218
-0.8541526962143321 0.1463906757264106 0.008354649208403373
0.49758583837587 -0.7123493252528992 0.007597281765215085
-0.2784078288718684 0.8348319503981443 0.007455628135582799
-0.1433664234036513 -0.8723758037844488 0.007050916907289682
-0.6543482706874775 0.5914360415153427 0.007275654646294597
0.4337293385544114 -0.765745342377395 0.006949103567498253
0.02420251702374801 -0.8835766855766937 0.006992267325016954
-0.8838813691705486 -0.1269237396513512 0.006783192383355241
-0.448726540323891 0.7706728262913292 0.006987754431712198
0.8202712840648009 -0.3295899890778318 0.00711798600863958
0.8286416501314667 -0.4737567230288964 0.008265195152538433
0.8864177113188433 0.3259338557513505 0.008814809098384566
-0.6038437113658711 0.737647116352684 0.008627725960927509
-0.9573691111051988 0.01413988355023937 0.008204051674920268
-0.8449104954645122 -0.4538743066574615 0.008035191404033784
-0.3849266868407364 -0.8725593304036626 0.008561724408475278
0.01493020763709746 0.9535722536183173 0.008429866323452787
-0.1684269335838817 0.9390050944317327 0.008520961195063629
-0.4667445548105145 -0.8313395323945126 0.008491055623753591
0.3430711262803292 -0.8898155796590419 0.008379259955738195
0.2574148398430771 -0.91771330992376 0.008474461508582103
-0.2987162260383253 -0.907370579361826 0.00839031094840934
0.1994123337599625 0.9333547527761104 0.008198911138029324
0.5940334932125282 0.7463335870179416 0.007998936327716984
0.5221508495910245 0.7988147193717247 0.008194424672839828
-0.84258871184763 0.4490595668716759 0.008033735476250518
0.7165676623717105 0.6315513916383171 0.007703674538668798
-0.8852416540886159 -0.362741311437978 0.008139203830661875
-0.7966253529177035 0.5284059104531277 0.008237593840028265
-0.7923384208047967 -0.5338671002843579 0.008382094419126421
-0.07297612523744636 0.9523745972303985 0.008290741988112624
0.9476470853141793 -0.1176917611507506 0.00855249725948809
0.4449074556017389 0.8451166458819079 0.007890692944041777
0.1696534702021774 -0.9392883058796166 0.008353786671906451
-0.2564388673291889 0.9207293839825584 0.008342894969465661
0.9542470848173026 -0.02342400628658534 0.0085576672985904
0.8223584213900682 0.4839519572769813 0.008187470477758838
0.7784242537522152 -0.5544983234121942 0.008074682159881589
-0.5431891288353803 -0.7839570615988064 0.008135230946592202
-0.02114837480182631 -0.9568703375501841 0.00798037566700853
-0.9093793041916399 0.290159626449195 0.00805251972258272
0.9324318502551074 -0.211570316598113 0.008373020868829245
0.2872102958169633 0.9116271030821289 0.007752654835710616
-0.7425100970055389 0.6075932543989538 0.008001426727179422
-0.9108825445122875 -0.2778209412968359 0.008572116350201026
-0.6137927478304972 -0.7347841895335998 0.007488568681582002
0.7251508420485497 -0.6237985627180289 0.007959645740431792
-0.3509730580044701 0.8901236509892284 0.008307165435396158
0.6603081830124228 -0.6968172441298753 0.007725317021387127
0.9522937717704866 0.06999493745571989 0.008372895821425296
0.9426765794589095 0.161328720633251 0.007937716935333655
0.773025313157633 0.5635904892581953 0.00794510740045511
-0.6750194490243528 -0.6743376901908247 0.008079969376470625
-0.1101808708904079 -0.9509428832600878 0.007967355428645231
0.111000731658296 0.9508232131063173 0.008041532938168641
-0.7358678219476803 -0.6075565442466548 0.008392219015883889
0.6598267292538363 0.6928436242318315 0.00740551370554173
-0.9493182079594367 0.1094855069560175 0.008419257828108291
-0.2082798445136379 -0.9364819330753492 0.007937632591678834
-0.4376796903319237 0.8536480653331331 0.008031106255674068
0.9295421007845868 0.2514853894224054 0.006932648808720208
-0.9330633972008908 0.2021612006248011 0.008398756810939684
-0.8824626953614834 0.3721388067815061 0.007455843253866771
0.4282440139209764 -0.8571805148969855 0.007883729626313734
0.5868953768762065 -0.7555640969937504 0.008004008967183699
-0.9428051569545889 -0.188067520714871 0.007745597464252912
0.07749349955305203 -0.9561628978017399 0.007889817547248813
-0.5298821826779914 0.8015967820491139 0.007975443875517175
0.8713119367770942 -0.396648986128386 0.007946621864351839
0.9097001636807368 -0.3051334608846473 0.007955054198863469
0.3690678772292322 0.88705536629544 0.006933748086440669
0.8694518647314898 0.4089600742093693 0.007171548110724631
0.5124419184000516 -0.810497494256096 0.007784863602237313
-0.6727404603799778 0.6791912267063185 0.008329220909261931
-0.9583793350607039 -0.08420790169832007 0.007678472429214756
# 3.141592653589794
# 3.141592653589794 +- 0.0003989831091278228


==> anc/432.asc <==
-0.008744661628751982 0.01136349726273845 0.008124488231361127
0.02065283274298908 -0.07354915248041383 0.006855530609924158
-0.06613109223033621 -0.07028376465265483 0.007211210826858584
0.09296568860879953 -0.04131305069390884 0.007238387104451909
-0.1092519225569754 0.0018892886954442 0.007250514927894049
0.08206902214514433 0.0447033989209503 0.007765452251718496
0.006583091283860574 0.1037293023795342 0.007507052462013915
-0.07816532282768743 0.08264400085807097 0.007293033351418458
-0.01823945226444572 -0.1489918012236848 0.007226675122729965
-0.1612523073556636 -0.07235349401672266 0.007336338309305115
0.09132572085572957 0.135331071188384 0.007430763764742494
0.0863250365615512 -0.1407692872061507 0.008060766876428016
0.1699889234066408 -0.08975572315449826 0.007429637209871956
-0.1668767706951438 0.06880632484386717 0.00660371729240188
-0.07232586565303822 0.1696395728056385 0.007426686664727564
0.1728304487125839 -0.0003683859483683296 0.007349872238517331
-0.1135604068617125 -0.1484490869801897 0.007280176942589695
0.1710163295601471 0.08484059280325242 0.007460765985284184
0.01272438471219437 0.1944955659673409 0.007442411655365894
-0.2116945052693885 0.003501793367092669 0.007189459911719135
-0.160915924323994 0.1468476080803463 0.007174552554093107
0.03261393589890393 -0.2162752330550241 0.007225469543992921
-0.06981213131293811 -0.2236944246112731 0.007039118240281876
0.09710210547412761 0.224159531485937 0.007288425377925959
-0.2532218905545031 -0.07565361479668087 0.007342888651137898
0.1747191831023772 -0.176215798773274 0.007162332445537756
0.1771281646712466 0.1721295319611381 0.007318248643946161
-0.2045734838914584 -0.1552335900162196 0.007433031430365277
-0.146879254838771 0.2327110866142656 0.007287824805149892
0.2568316984724052 -0.1282814657774746 0.006984687275528359
0.1189409958945336 -0.2380180490192804 0.007294781607884064
0.2577314942824326 0.03956033630694927 0.007313480484011649
-0.2536886380439102 0.09985826728190531 0.008236489646255752
0.2565525923951301 -0.04629472490623949 0.00727407042834135
-0.2980990984436543 0.01104332197423616 0.00761292375189644
-0.06226988210186007 0.2598865519241838 0.007355321698702472
-0.1559508619634461 -0.2346249626802975 0.007448091075349899
0.0201096135186214 0.2853109212337422 0.007292106373716389
-0.02234205349527284 -0.2858095036553224 0.006491429181488918
0.2591591125494845 0.1243023785426291 0.007361692762905317
-0.2346153036451807 0.1964826644194727 0.007583152115469938
-0.3414249816527401 -0.07598776170534206 0.007417095096428625
0.06201634179437913 -0.3051032505095209 0.007036370982217055
0.1817687740677515 0.2596897290685398 0.00719609157887571
0.2560449715362321 -0.2085033698199899 0.006339984502927469
0.1035005719838573 0.3116872342125987 0.007088012466342315
-0.2964542133966407 -0.157636482006684 0.007355993054813137
-0.1335847062007845 0.3239918881721588 0.007259451889061385
0.2062896002616861 -0.2724332928757292 0.007099551221765594
-0.1058973539910445 -0.3200547628679653 0.008031348159783444
-0.250620693160558 -0.2357832720562286 0.007391083537054222
0.2621143781699949 0.2112992031044205 0.007270497271791395
0.3407692587959986 -0.01061354538981701 0.007409347364057616
-0.3488074527907188 0.08697945923987481 0.007610610327657287
0.3430133934794138 -0.1016085282976569 0.007458259630547083
0.3447738194010008 0.07645636749260049 0.007443981909856363
-0.3202563082865021 0.1730975411329704 0.007569153004269427
0.02770091781767668 0.3751021319111441 0.0071459376060004
0.1493514570417202 -0.330905246394022 0.00719775957749807
-0.2166874401857762 0.2907928175756417 0.007337106748192979
-0.3892513605832741 0.001285750386013117 0.007428330481252036
-0.2009747220948538 -0.3101553154575473 0.007265657679689497
-0.01297585980261537 -0.3653776098743502 0.007033279649619795
-0.05350971732719391 0.3530372737328477 0.007304145194786201
0.344692185363746 0.1633690936001118 0.007387766854982779
0.1874244795039208 0.3477328473564589 0.007024996407361386
0.07689071758476215 -0.3903572032629798 0.007124550193998611
0.1117303477208572 0.3967464980955068 0.00678797892991501
-0.3006982061907268 0.2647222639926595 0.007362284670177317
0.3385105651446412 -0.1885986564986036 0.007194467335856968
0.2643581850784875 0.3002325465311728 0.007151479660577265
-0.4312685537954282 -0.08443138661534352 0.007320372748550827
0.3013915006430366 -0.2797402217917768 0.007191520809670527
-0.3857768267958502 -0.1616182114956034 0.007297965290175557
-0.3437568345826976 -0.2405486040648797 0.007324195041778814
0.4189555113651367 -0.05958563686024234 0.007275625884973599
-0.081717263170052 -0.4158131640235599 0.007380787338779679
-0.1673505139141714 -0.3931937499950041 0.007267108576851766
-0.2004040714864135 0.3854549352198248 0.007150116852747568
0.3438280972201605 0.2529035941212962 0.007268025975109
0.2493605478314778 -0.3567533475057605 0.008010137113721351
0.4291294894186782 0.02903288417382338 0.007564765364070073
-0.4106912087581903 0.1598888505666758 0.007424236056676614
-0.3001240052480542 -0.3152997391473533 0.007163840970300028
-0.4423428944611539 0.07535555922429273 0.007399578910147332
-0.04356137893616881 0.4465637519902932 0.0073489902212424
0.165770679483731 -0.4135933647172845 0.007133178105343968
0.4305643659549871 0.1163819008152499 0.007522217382912335
-0.2820851621613095 0.3565610457928824 0.007172194065339988
-0.3858650148518808 0.2467937712977997 0.007370776838124401
0.008501205536807192 -0.4502569918373952 0.007153950916465948
0.1927030912402956 0.4372593413791658 0.006785647218769864
0.04265098973513853 0.4618959503398815 0.006802371276663749
0.4254427012370678 -0.1631543118895886 0.008121026395858495
-0.2551734613322292 -0.3806898030584447 0.006562811105456594
-0.4807886331564892 -0.008514917725649645 0.007293927376036551
-0.1233885148527042 0.4206599314894589 0.007321919050848918
0.3911865424182444 -0.25898549301114 0.007504319500509267
0.4257350641901184 0.2060277375781498 0.007380952427274323
0.2663390966596256 0.392124552557243 0.00701881898530054
0.09838688571182909 -0.4761765463915711 0.007189766845769887
0.3418463649024627 0.3451699645423252 0.007140816297243991
-0.365111469752483 0.3373328795592452 0.007297151052950179
0.3499795176585413 -0.3496767084099935 0.007501512070774333
-0.4745414176569387 -0.1710802943956443 0.007277103609968896
-0.432724337715936 -0.247689143466877 0.007398318202281401
0.243017335561094 -0.444869496255138 0.006522333958262677
0.4896074942839619 -0.09764069688687602 0.006642458688625492
-0.1480634621009622 -0.4797737824278087 0.007307769167640235
0.1202882069273146 0.4805989785708379 0.00616064999831621
-0.386647826635476 -0.3304120480823038 0.007639681975100234
0.5122192828789757 -0.01232029499354611 0.007425380818585718
-0.5020710329263651 0.1468717164853239 0.007303186566758584
-0.2638849216199122 0.4486468576801932 0.006762368666807017
-0.05897752851934246 -0.5069194467145343 0.007328063626216704
0.4207952206839211 0.2986297141582132 0.007270077957317444
-0.5206377493589375 -0.09162959444935292 0.007216761638434726
-0.008063592245605886 0.5284289402525493 0.007111201571427552
-0.4740297011788014 0.2320971713617953 0.007293150255399349
-0.2421972898486723 -0.4590334842465344 0.007223247528421141
0.5189285461557267 0.07144510673041436 0.007636198638566891
-0.5352595071545226 0.06364320718602462 0.007218107768625846
-0.1927997652731832 0.4853752736659823 0.007250604610276801
0.1854637975933232 -0.5061214869102776 0.007060262105140271
-0.3381613978751416 -0.4142972321074477 0.008096085908390983
0.3210009563433656 -0.433368680333056 0.00717697575885862
0.5110708173196071 0.1609204770761201 0.007495559845776845
0.4790463113993179 -0.2460973151166484 0.007634026264651682
0.03066131165882886 -0.5370104639430732 0.007238602201639145
0.1819318386230299 0.531666577982631 0.006861413882306037
-0.4503919976517716 0.3189445127209752 0.007300249048057495
-0.3419428371409058 0.4304854141682707 0.007130447377945886
0.08427688340439056 0.5556505062820047 0.007496187863204841
0.5254831372195358 -0.1695224425783066 0.007231806497120572
-0.1135214942020398 0.5169171715139733 0.007808635705089565
0.4410275715462645 -0.334884115567325 0.007523851593071221
0.3370508804917143 0.4422029532943573 0.007131260545461022
0.501948826547427 0.2529387691754874 0.007354211262209484
0.2614451297193022 0.4890566393321352 0.007075301260350561
-0.5735278879310683 -0.01688813128164917 0.007075041043936874
0.4130173197933973 0.3941178686342914 0.007159190983590829
0.1203325520477239 -0.5631835371297752 0.00712779017824098
-0.4796729269374442 -0.3232510476694098 0.007146056763354948
0.5746062300516067 -0.07535590671459448 0.007389918137204287
-0.5606091188494136 -0.1737500877466363 0.006990260567972597
-0.5302350445401783 -0.255544233319043 0.007549039344580477
-0.123176235740331 -0.5685264582172581 0.007260510630563715
-0.4252815325813161 0.4097932667005593 0.007305952805263382
0.4069392039918331 -0.4246053219413009 0.007370564887859475
-0.2139682140178518 -0.5394135600146617 0.007108490657011669
0.2802904090396967 -0.5265404519827974 0.007376367771607275
-0.5631145431879445 0.2171190737530454 0.007196103890407708
-0.06541481796100244 0.5850621600718063 0.006312563735075388
-0.4357131514950375 -0.4083141536277901 0.007530162387134857
-0.5940590264100235 0.1312778398619774 0.007233863445379917
0.4927523872630192 0.3485137580002486 0.007281559559754715
-0.03553914141049359 -0.5977151489525891 0.007314975109827779
0.6088365165815112 0.01848686424293602 0.008631714149382477
-0.3149607494866308 -0.509373147827777 0.007678043616561363
0.5984047122771502 0.1152978003792823 0.00781388720920659
0.1678440758152097 0.6145331421984859 0.006983038434441024
-0.298840325170241 0.5300030761330974 0.008049204693520769
-0.5397835231218145 0.3019393234997624 0.007293202677755586
-0.611514679486075 -0.0915958137504585 0.006909255896189555
0.01602105364973685 0.6183104182206232 0.006907648028892027
-0.2147449623606741 0.5695139049558036 0.0077498898076293
0.5326008730491156 -0.3238167049131643 0.007518892567981278
0.5750548946146629 -0.2436241466362664 0.007397980923145944
-0.6297645012785065 0.04741780862927814 0.007120776887412758
0.218070344481051 -0.5889120535091422 0.007384816595693969
0.5866950916022446 0.2094333541849709 0.007533127294825702
0.05236667961544597 -0.6248417867609203 0.00726820889505472
0.3646433654691426 -0.5153385235174581 0.007506313377564236
0.2522217235304269 0.5840495442103549 0.007071996243200381
-0.4015113350410294 -0.4863646710880167 0.007430383735100021
-0.3902083558976623 0.5028386862531159 0.007588616667581493
0.09211228859624772 0.6432965264737424 0.00633657524056711
0.6141492039739695 -0.1572607212679426 0.00744611675064768
-0.5122646382310397 0.3876750180833859 0.007267855484382698
0.4049195355717197 0.4936969974079724 0.007141527037107458
0.49451189917961 -0.4094317504282057 0.007366364763051783
0.3301026794270556 0.541445594906786 0.007146118450740004
-0.1412171172093468 0.6143256063233214 0.007332059084814296
0.5730355271037588 0.3037847216285774 0.007307172908787928
-0.5231234176493861 -0.3904436900853345 0.006730731134675837
0.4803842014931361 0.4451249638980896 0.007119488435359288
-0.6415815448045444 -0.1668468507026057 0.006208004003399
-0.2800565051694482 -0.5914930187979399 0.007159848712851407
0.6597180722600845 -0.06961881967177107 0.007547682374089012
0.1440695861992908 -0.6442924932884824 0.007159531582089512
-0.1886682117681737 -0.6258608933454418 0.007166729400855566
-0.6238685013738475 -0.2509259054874065 0.007357325954926227
-0.09995426544567589 -0.6598566794322023 0.007308340182015326
-0.649778175106087 0.201669449023057 0.006971367205035566
-0.05198594661420148 0.6673098521825452 0.006890257464662967
0.6857313112999293 0.08691239969428234 0.007718126996652068
-0.5927245984534967 -0.3308514697460535 0.007958267473075157
-0.6759315752353051 -0.0298049443537564 0.007280269315640114
0.4550123464859938 -0.5005924751764735 0.007506612878839887
-0.4827270121131192 0.4781743226557484 0.00745802041986136
0.5614960134528808 0.4016978674122552 0.007286488845243249
-0.01486539955129064 -0.6896114570357943 0.007351264798663661
-0.6314857046745619 0.2861496967278271 0.007273637484478786
0.317671751283902 -0.6133378839335485 0.008405924836795173
-0.685486617750376 0.1127431921655619 0.006985220944432106
-0.2892227700405539 0.629083822002634 0.007636187079541526
-0.5089250282749793 -0.4778493968643827 0.007928149978560011
-0.3797753252075146 -0.583031537959513 0.007770253963369884
-0.3695116311126925 0.5951177120077836 0.007563808481797451
0.6281999757521602 -0.3190662334446945 0.007411171566274122
0.7090348083884972 0.003535243578765772 0.007608720823575091
0.2333629820107934 0.6770751334232067 0.007353762449221391
-0.6051230812139688 0.3683855396592358 0.007291798349282397
0.586935675842764 -0.3986487331997283 0.007390172420547701
0.6738403818403214 0.1760871724615225 0.0075749636209349
0.1464892513303099 0.7069076674787114 0.007160419027917777
0.6667432816252427 -0.2374066127648415 0.007409884365845555
0.04493419637276826 0.7140248894899606 0.007782618615195064
0.6582312609528693 0.2660874167587367 0.007386179259611489
-0.2129009591329818 0.6699963074210108 0.007420969563510471
0.2385055317684236 -0.6714216040394893 0.007451186079202796
-0.4592404370929641 -0.5479203822534838 0.006739774952356347
0.3173775046657544 0.6409766477243096 0.007274184777241366
-0.7072275677132803 -0.1088664246951133 0.007071223498005431
0.4115469759821302 -0.5880383375166143 0.007624341653480862
0.07122575253023274 -0.7111837171452717 0.007261837038013528
0.7016114905816893 -0.1547341540713612 0.007230106675282151
0.3954384308538542 0.5960096760786426 0.007228053277184077
0.4699506659647207 0.5465934251554068 0.007152023258275956
-0.4556729513027029 0.5652542995468397 0.007317920079534381
0.5446898474615208 -0.481703034922373 0.007286992202662135
-0.5724029977194306 0.4519117584047619 0.007204570373441754
-0.7269208489732125 0.03708636317720133 0.007179351867799672
-0.1305596328804363 0.7067502151679645 0.00730893672423792
0.640252598379876 0.3581609699524363 0.007150536982447681
-0.5967313771609741 -0.4249322533182749 0.007186039188783831
0.5452373235645668 0.4968163475867544 0.007048597904407535
-0.07815718271638443 -0.7554892907579615 0.007382066103189628
-0.333870883479425 -0.6537807541830506 0.006452800844162427
-0.7105090559795199 -0.2037416996498503 0.006825923431406479
-0.2519743001442272 -0.683018152599259 0.007022527149055024
0.1593773556393234 -0.7243688851884186 0.006898624249524808
-0.7288634163481683 0.1800570499131307 0.006224194659565763
-0.04105647401474317 0.7456268437874713 0.0069119743846554
-0.1653058183826859 -0.715344499103918 0.007122544301300677
-0.7027918063939603 -0.2951403385599436 0.007548631778839712
0.7528993497824767 -0.07979345525146313 0.007179162281049679
0.630040516264525 0.4570640138785105 0.007288588495769527
0.780243794776606 0.06737003578925484 0.007520861297717335
-0.7224775327195155 0.2688058742038379 0.00722121483974552
0.5090506561522603 -0.5722598220697303 0.007512063639282422
-0.549075064812642 0.5422601398037428 0.007400165046593451
-0.6797200108726322 -0.37308845168223 0.007618757291000656
-0.7787794991610227 -0.0509014042365469 0.007982860455680495
-0.7025453247008715 0.3502811157367496 0.007377007705068098
0.3888860328489769 -0.6791850186319555 0.007484736700782703
0.3145897265141627 -0.71735858544705 0.00738443246228535
-0.3585409427212477 0.6945547907313862 0.0075019785598722
0.6837495802179511 -0.393049491047877 0.007392447260313576
0.7230767120104757 -0.3140542413695103 0.007395348880325591
0.1221288201024189 0.786965521914109 0.007343577843424366
0.7483693576107159 0.2370623850505369 0.007443125026869979
-0.4659549726278976 -0.6357775295734711 0.007415291969306284
-0.5965069247614584 -0.5162174852266309 0.007497980197199966
-0.5384118284251651 -0.5791920882951662 0.007254000099146138
-0.4369686324588942 0.6592219518267587 0.007370385685750051
0.215089908710283 0.7686730623451106 0.007450332941263108
-0.2826751869131253 0.7315333311155938 0.007436950398081078
0.002549621678890243 -0.7831802135871032 0.007333601691539822
0.6401683833265956 -0.4706031957363247 0.007305743651151712
0.3020166667723234 0.7366177722224928 0.007499222114848046
-0.7869890025623169 0.1165609635679387 0.007640537016899921
-0.6691867011615691 0.4301428779160814 0.007254115599618908
0.7591092769541519 -0.2341785123159537 0.007257306910857892
0.7275486574395339 0.3234278530077258 0.007232723208288421
0.3852008236284298 0.6957105078088481 0.007366687887333608
-0.2037993460109864 0.7657159735798043 0.007286172352564457
0.7642732818035718 0.1514393658896561 0.007550884892164813
0.03760141446969949 0.802365965573226 0.007061668630991632
0.8049982674022895 -0.01802927021299599 0.007236813531505485
0.4626628875480892 0.6487889431468669 0.007258302558842096
-0.7855406157161708 -0.1458312091200059 0.007324613947095256
-0.4043199232734427 -0.6922835200929363 0.007027833370415044
0.2414376113774461 -0.7637064263864777 0.006996682240965928
0.5361167366970351 0.597521700297365 0.007110273444906675
0.4742294821442186 -0.6524473139329044 0.007143470331204648
0.08552392412455749 -0.7970653739939234 0.006909901980988124
0.789718121461681 -0.1556248777776066 0.006601547742711888
-0.1224956628792402 0.7952432683254628 0.006991816311641577
-0.8084170303818029 0.03073627772923443 0.006596983387487135
0.5959324123922598 -0.5503732626535278 0.007057484197857384
-0.1459391246963271 -0.8019733559922607 0.007001554735095231
-0.5199510687120789 0.6246225647778858 0.007029709975315553
0.7046515030348702 0.412188228645212 0.006875579996179663
-0.3235869800936572 -0.74036873313895 0.007049109270969273
-0.6335067068942458 0.511612548841718 0.0069770586739385
-0.672168306440284 -0.4612508900122557 0.006937356917005011
0.6102828384223705 0.545942711974654 0.006831419677887222
-0.2357964566463528 -0.7705301876961305 0.007131642988044102
-0.7804602915098189 -0.2418767644233101 0.006964839371701195
-0.7949953361446154 0.2199972471914265 0.006685265733846995
0.1665613118013389 -0.8047699517680789 0.006166085476427672
-0.04383692933559932 0.8254280890670858 0.00611670295989145
0.7025431251220279 0.5142882892005938 0.007455827525338468
-0.7892742694524097 -0.3384033263536655 0.007883517227275672
0.8721961352256619 0.0519853057695123 0.007157481703163158
-0.8015688297469702 0.3246488858759958 0.008007917314681557
0.5732739730722287 -0.6457481979356792 0.007613625546032239
0.8585487236120931 -0.1102765315012923 0.007771178758763162
-0.6192955447954398 0.6079738897652686 0.007645290658464396
-0.7622618135138514 -0.4166177651733847 0.007380392144848459
0.3764032066448507 -0.7843199127905891 0.007340907756403599
0.7813599721513693 -0.3869341739825592 0.007539614645337575
0.1872222935166752 0.8553858011875672 0.007730942407784479
-0.5531218843511404 -0.6737294815389917 0.007525362003313529
-0.7713244558430449 0.4087015390987725 0.00747797190397755
0.7397595948715437 -0.4649343766526714 0.007348688311674401
-0.425293347790867 0.7602427304672056 0.007428232965678244
-0.8655344739937396 -0.09825792582908638 0.007555002874079652
0.8186522230380806 -0.3036373901686707 0.007628524174040123
-0.6201219142085395 -0.6158990896534854 0.007288824988438034
-0.1338532039280229 -0.8815119267672024 0.00645547448162713
-0.3488866725320204 0.7976336543715976 0.00751727428964866
0.4506522672047693 -0.7480510313238955 0.00717334873925505
0.3743585059308083 0.7908622583579864 0.007654491919903576
0.2838830640182431 0.8301192261129254 0.007940321694738635
0.8208487194314332 0.29777960480126 0.007267265325077222
0.8416797661091885 0.2155357207810036 0.007417983197500323
-0.4835722681516401 -0.7308697249938173 0.007440366098451539
0.09406632065741161 0.8746296955960785 0.007415952111409285
0.4573975260761464 0.7476142137352507 0.007437762932951566
-0.2691365778125679 0.8313990160250652 0.007479674459165618
0.6948426727512534 -0.5387793121117845 0.007026421719413584
0.3021771621542595 -0.8241024521183627 0.007189730422271493
-0.6793613182377403 -0.5553180591777473 0.00710689404631345
-0.5011253601647352 0.7216524741065773 0.007097145808870759
-0.05337086451253668 -0.8581892791248695 0.008031699759011208
-0.8788795630943265 -0.01448271440501309 0.007223543693153353
-0.7336053264238449 0.4872297638048668 0.007078925415305901
0.5330334010944832 0.6989142149494877 0.007185112268441981
0.03485609059900071 -0.8747853096728986 0.007493931253287267
-0.8657224279317287 0.1658636829425665 0.007243778344453793
0.8542063544026925 -0.2137858555524489 0.007731498135044518
-0.4014843598680518 -0.7847167441038928 0.007651996438485865
-0.878757871373003 0.0790469676782566 0.007156090199918834
0.7953155837817223 0.3793997822411702 0.006923446236514435
-0.8616036884480648 -0.187979645734148 0.007129995679732048
-0.185292462275935 0.8605097673896505 0.007323868454131938
0.6031915474340076 0.6469092741999997 0.006844913272708645
-0.3093913237694038 -0.8254809860253113 0.007271615692693702
0.8871703359604479 -0.03123416589843773 0.00649450518440441
0.8576949587432764 0.1336184289705543 0.007389133821822391
0.5277888369654593 -0.7161861765474977 0.006364976169224931
0.002936089370394505 0.8907109089522131 0.006938662066530573
0.650198232332778 -0.6106182524511867 0.006290954748784548
0.2216459602393011 -0.8618145777650926 0.006854008832075093
0.1259593174609491 -0.8797069651461571 0.006989572152936916
-0.5765332351728948 0.6820803238081293 0.006323429103576802
-0.6940798035836565 0.5631450900039489 0.006330534976661934
-0.2204539195751917 -0.8559791061566261 0.007054418813032497
-0.09800644440161088 0.8862595195634931 0.006910225060421175
0.7674906034308845 0.4598641773132408 0.006176743197466273
-0.8513457600009374 -0.2761504171037624 0.006378887240173841
0.6705613914879868 0.5947616748093272 0.006147890549284026
-0.7434518477589986 -0.4982385325880603 0.006218372106716948
-0.8604059888492207 0.258710401926188 0.006316450541262935
-0.8592723953971898 -0.4129153661920464 0.007869499058784495
0.940518941954046 -0.1543432346780395 0.007534197702190156
-0.8662420281863894 0.4028673899777502 0.007917162227200281
0.2248616479766202 0.9308441598257204 0.007197589088224538
0.8729387384691847 -0.3916328542263113 0.007503653214415432
0.3821728375931108 0.8774427122170797 0.007379653665309831
0.8337330911478357 -0.4703294068360531 0.00758344928156583
0.9045334774798449 -0.3123841240000483 0.007157386281869014
-0.5788904730054536 -0.762387271350648 0.007481999772903573
-0.646479046305003 -0.705944074957649 0.007592098334210341
0.4492344804367803 -0.8451189052374112 0.007623372333560542
-0.09215516444711179 -0.9544727426263606 0.007500920403948084
0.4619866564672561 0.8389776445406034 0.007590862840438287
0.1389459463537662 0.948340507354435 0.00747836610088729
0.9600557820778417 0.02017219620277299 0.007221299162215966
-0.4214030876883222 0.85926779422253 0.007842166112300481
-0.5078425146619562 -0.8121354605881659 0.007114350529432838
0.9507164258227155 0.1084824667223371 0.007589579818876444
0.7873581316549471 -0.5467811900706712 0.007455313743419851
0.3690411520337291 -0.8843201147088494 0.007591484239818518
-0.5016795070208855 0.8163512897313138 0.007654201222692921
0.5402561235491533 0.792132515156812 0.007534773269695212
-0.7105362290450354 -0.6433101672742099 0.007467251697547776
0.9149506334250125 0.2804920832387435 0.007650457384752181
-0.3374252636809513 0.8960892176375633 0.007862135352954866
-0.827055844610264 0.4851187199374487 0.007597564480208381
-0.9462746638247613 -0.1508574168886265 0.007696680483885832
-0.9568412071783583 -0.0599368270815142 0.007678348411948665
0.6036267189661785 -0.7459608946774523 0.007206597006333752
0.9578774766835136 -0.07216659050965506 0.007032803147298878
-0.361889689687242 -0.8879888458860798 0.00700000500827144
0.3048595043810414 0.9104038641748547 0.006766751444054862
0.6146823867383319 0.7378268821798211 0.007322528104927088
0.8865482917966275 0.3654212952344855 0.007431423071197746
0.667833483766191 -0.6893937323852557 0.00717998896495892
-0.9590442765582016 0.03482387519868181 0.007669025414098326
-0.2488464343108536 0.9261420710912074 0.007757680297884972
0.8004549456176157 0.5323783647043142 0.007019239091451626
-0.005200734295567737 -0.9555022903072772 0.00788302437813195
-0.7159829361838292 0.6404696423459479 0.007222837267130449
-0.6542719493801915 0.7034375915280857 0.007214686775323909
-0.9517082053000167 0.1308075856044174 0.007507536705030292
0.9361350342033226 0.1948530305345647 0.007707082033209932
0.5281887772977945 -0.8027153423432808 0.007227978704333018
0.6858290849967776 0.6770921415524034 0.006913072012526895
-0.1887532614492507 -0.9439656264921188 0.007124563580487146
-0.9055791188640799 0.3230570636562119 0.007300022693347131
-0.8995236355585013 -0.3376375975326323 0.007188234107892572
0.04647346187769457 0.9606869428191022 0.007357246815289815
-0.4380456850570101 -0.8560555790968916 0.006456390463217958
0.7346898992755599 -0.6214257487392881 0.007073614446493778
0.2826478423354779 -0.9191508361220995 0.007363106461440356
-0.825062917597754 -0.4938299836840259 0.007161459829625126
0.08780877321768814 -0.9568143271529704 0.007532131470137596
-0.5806238214983226 0.7674109454522676 0.007188560125146334
0.932760112614467 -0.235681797822205 0.006427456002541972
-0.0538436786432873 0.960942753661852 0.007490082013199266
-0.7791233657434415 0.5655851381059743 0.007141766777482433
0.8511402653620905 0.4503234452241671 0.006991755872071422
-0.1551350159138739 0.9494995005139338 0.007477354354098326
-0.7714195536837286 -0.5755837797343072 0.007073666983932912
-0.9362686280644965 0.2253903595008944 0.007260485605555805
-0.9313198041337365 -0.2443060098734189 0.007188013442664589
0.1864063585612716 -0.9440188082819226 0.00743928584289728
-0.2785378046940387 -0.918732960822805 0.00723804302950442
0.7489361440781501 0.6029597466853165 0.007006604597188606
# 3.14159265358979
# 3.14159265358979 +- 0.0003627793213647502


==> anc/486.asc <==
0.03559716293343299 -0.01357347732162131 0.00660827759845887
-0.0499651323070441 -0.001633889038703127 0.006628260282948458
0.004657974714835444 0.0689253694100299 0.006675619480039042
-0.01772861497262396 -0.08268951658943137 0.006534400237293495
0.08981648059580473 0.05501306095445706 0.006639593187257974
0.0672276081322436 -0.09642430832013199 0.006592220565058494
-0.08116493744275176 0.07927201274110091 0.006695481667597609
0.1206223038807208 -0.02820028938775544 0.006574475436734982
-0.1023214716774434 -0.07385930475083644 0.006621090325737763
-0.1357737943356577 0.007398243652477982 0.00668977889071542
0.06065152911775622 0.1388108158405126 0.006776964460164785
-0.02441242076472014 0.1512416082867185 0.006785271535754785
0.01206288460944643 -0.1643092571462627 0.006465105165161783
0.1757337583086143 0.0373027668207359 0.006484453405927316
-0.06824848425026747 -0.1556385429476798 0.006523525365890742
0.1489912015949018 0.1180839676455748 0.006471974375462596
0.1535751734542785 -0.1095037028693446 0.006513946422346155
-0.1686287068948885 0.08801488153990077 0.006667935635620528
-0.1875628765332211 -0.06517734300107622 0.006636399487107071
0.1016757735298856 -0.176660015239687 0.006464316684725245
-0.1132554193122337 0.1580795979113202 0.006691269176978651
0.2072254616655714 -0.04332284202641587 0.006501536774637877
-0.1546369776272303 -0.1451712420907241 0.00638226515017809
-0.2218754114991245 0.01882360965129757 0.00662986470958357
0.125841734370074 0.1943113078191094 0.006358845288025816
0.03372015787388483 0.2248194425710399 0.00720243297916396
0.04640009633118347 -0.2353487695072764 0.005988590199662405
-0.05773487860919203 0.2286315638788368 0.006755434986830256
0.2324226612361702 0.1043809445880854 0.00643445870988643
-0.04143910180540094 -0.2451814534730437 0.007193681087951526
0.2610655792264944 0.02339412978837454 0.006469734105627747
-0.2030856997079412 0.165647205701162 0.006666582321753462
0.1840177267080041 -0.1927682517005992 0.006639477103609863
-0.2678472798239646 -0.05133879862073425 0.006448826973204538
-0.1238410201137922 -0.2173667472549229 0.00610944482241971
0.2389821822944504 -0.1245342677506788 0.006526184155766664
-0.2327200466115744 -0.1456818624582145 0.006637676110204438
-0.2584544222896462 0.09669075062249036 0.006694958403562098
0.2132371654059058 0.1870553914475227 0.006598856855911428
0.1093164508302454 0.2661028748708363 0.005907800784076236
0.1261095625481893 -0.2656575902665886 0.007121353084923336
-0.1484434368269619 0.234874632543161 0.006648857766693344
0.2931680245847531 -0.05893759280889135 0.006430213918116152
-0.208666697505381 -0.2336268550527537 0.007457648014660098
-0.009461459535734972 0.3019522472976063 0.006703482163182376
0.02961777762321503 -0.3072139886801479 0.00641811754196866
0.3162382711489356 0.0913124481430129 0.00639724581023836
-0.3120472816127952 0.02769082054227714 0.006747929930314242
0.1949766743196335 0.263698317789885 0.006483604438502951
-0.2376472072944129 0.2436879640156528 0.00662292659924691
0.06730343107698249 0.3264286030428143 0.006209295562093875
-0.1280862800836032 -0.2928959714911233 0.006580060936093156
0.2935161162937329 0.1696954390202103 0.006455923732682561
-0.3069551043935206 -0.1204613162056841 0.005939861501588095
-0.0974540747961252 0.3051439019791725 0.006583767619596798
0.3436208969674084 0.004612330885543232 0.006220072492367351
-0.2923957125273716 0.174686855311023 0.006696835465205954
-0.05385780380260113 -0.3341829248610791 0.006759793351717918
0.2757213241708323 -0.1995822625844342 0.006541441116094671
0.2206526821636943 -0.2655724303442912 0.006571928549154934
-0.3005090288431374 -0.2045062187792513 0.007119934066374779
0.3297702466839812 -0.133483245326386 0.006494390425293536
-0.2020764912916405 -0.3304691258157635 0.006802722238373758
0.1559192587807949 0.3377609321605931 0.006326983569388759
-0.3489569455856643 0.1045160940915902 0.006857315199252536
0.09914869989618062 -0.3525405791949466 0.006566194654715325
0.1759789015870897 -0.3371547731690968 0.006359373411426882
0.2823869178952512 0.2618351541626968 0.007136938391785386
-0.3543563352517374 -0.04401604682762375 0.006547893654412868
0.3912591256412701 0.06612102300499589 0.005664011267758655
-0.1853143813116985 0.3127152688582219 0.006543245563967025
0.01272022173257802 -0.3878516770349164 0.006274628770441906
-0.2714847839501044 0.3244538583897232 0.006524781200251536
-0.2748657604370258 -0.2926845325244194 0.006675034721273279
0.3863563751760628 -0.06836923851103061 0.006480176305144631
-0.04928445421364832 0.3779963291297748 0.006447789226544523
0.3915247177980633 0.1457686584630764 0.006749689624056132
0.02944267426380049 0.3949398589592533 0.00626905990465571
-0.1288065036685753 -0.3803340130342036 0.006647467972106274
-0.3242398171908885 0.2569011112038675 0.006579449142561891
-0.3796318083673886 -0.1304174612500986 0.006266836458743443
0.2421372086710017 0.3390294742305388 0.006593563797397155
0.3540641013088453 0.2169721041746164 0.005864257435040515
-0.4056469119571803 0.03188129110980847 0.007363371139234118
0.1124940843169593 0.4066568759203115 0.006379557065266389
0.3175531951967538 -0.270454848584237 0.006367652552375164
-0.3776778585729933 0.1900248068151612 0.006584926396198348
0.36971809764834 -0.2069383795590362 0.006477186530629434
0.2689143654203714 -0.3329703688294698 0.006169140297591677
-0.1355804387080249 0.3828749556533601 0.006444397203395125
-0.3516569585397037 -0.2735153450396318 0.005947540551569147
0.4348834769114016 -0.003908846585272288 0.00632285013160306
-0.05825922388825795 -0.4284929946927079 0.006587407378670343
-0.2031075210913602 -0.4229621405658224 0.006713352693355128
0.07836119369116427 -0.4309819199601225 0.005800404192246722
0.4206521057192853 -0.1397662265636279 0.006421747966855766
-0.2764024959383267 -0.382377372992681 0.006717111832820275
0.1985127963302229 0.413599435313682 0.006450700736845187
-0.4341692904319309 -0.0584589262544522 0.006625456062974888
0.2240891752110887 -0.3971694341595594 0.005611622279940769
-0.4318082724297774 0.1261239427797951 0.006497175178886439
0.4657430404553766 0.08082908670198642 0.006203055632553492
-0.3027273016917088 0.4068155696631164 0.006512608722425013
0.1553189451550221 -0.4350929200865654 0.006759511385467256
0.3739385822377036 0.2916414799170885 0.0062892651818971
-0.007381935067511299 0.4663222434605303 0.006216614268646721
-0.3940299119700044 -0.2102499362463165 0.006539608174260264
0.3245503702580194 0.3511966431330865 0.006538555290307512
0.4801633025974031 0.1598067247771403 0.006364079697080029
-0.08585553369052157 0.4523950821605694 0.006174580679096206
-0.3569089492216905 0.3389433869467943 0.006582341018075449
0.07223593786324425 0.4791173468452921 0.006322647667189452
-0.2200484186620553 0.3932164003942579 0.006426756870212461
-0.3528847426013065 -0.354007789159097 0.006456292445334945
-0.1305847063297685 -0.4709642039073981 0.00662527346262787
0.0125764244593758 -0.480007024853526 0.006434533749949683
-0.4107131286870447 0.2714857670359235 0.006649206861867951
0.4366164701113596 0.2260429361079015 0.006366411020315803
0.4860503228459701 -0.07358367592160144 0.007064394334880608
-0.4950199745542049 -0.002705910678568417 0.006482845504166755
-0.484077244206799 0.0744624175418851 0.006012930424552445
0.3563058075479321 -0.3481502426277879 0.006323892874169176
0.4072204822153282 -0.2848988267435063 0.006391329835566202
-0.4585033083655171 -0.1444911952260033 0.006373881594794829
0.2823962051703303 0.4219528498033062 0.006451815956723723
0.1541041971794247 0.4861381631360708 0.006385159927894664
-0.4661186474134254 0.2032913390945757 0.0067474270288589
0.5159223344288548 0.01129802559975986 0.006399718460645023
0.3051703226224746 -0.4118769721194384 0.006133511005469682
0.4582859688623508 -0.2216100861621282 0.006363294796047601
-0.2788711117759033 -0.4715757509607693 0.006656900070738755
-0.4268393782202865 -0.3089268124394385 0.006791337127225403
-0.05681748815343039 -0.5206865865624021 0.006634756419090095
0.09368962073879782 -0.5102602566332894 0.006490516768550178
-0.171302761116719 0.4633331060184189 0.006249097498100865
0.499919609178583 -0.1560271955324157 0.005865314726643687
-0.2062312311050808 -0.5131093064197304 0.00662108869310004
0.2423823351042916 -0.4717810982154281 0.006124622262376157
0.5469800575534379 0.09560287904489038 0.006216207493836485
0.2378411163864286 0.4933552973741032 0.006364875034830168
-0.5187186964903235 -0.08428529679156233 0.006452275374967842
-0.3537508786798457 -0.4381995944434656 0.006558093730327885
-0.3327574818200419 0.4865584552820044 0.006401254043131316
0.4583392666508571 0.3039495606067925 0.006199205434725438
-0.0433714350620094 0.5387374675898365 0.006087731733077357
-0.4737501056640808 -0.2281993154405384 0.006473664415544981
-0.1210499412531582 0.5235598525003229 0.005624084438824841
0.5617894702275044 0.1705612742899348 0.005760543006410889
-0.4414690700810337 0.3574921862990424 0.006519198602499911
-0.5351096042302851 0.1434568110235306 0.007148449145130224
0.03360984713996914 0.5532451315805293 0.006219947132949156
-0.3880793095200746 0.4217373026848402 0.006476898889183543
0.1785021452080133 -0.5220632187742372 0.006540767999318075
0.4126652591394417 0.3712601171572327 0.006401540043493814
0.3669875531173903 0.4353510388908989 0.006450312883237858
-0.1335761920051186 -0.5590657826610674 0.006570191016919209
0.526377494509499 0.2404805151642402 0.006674846761945481
-0.5642817484379098 0.05868935320953585 0.006490763438772727
0.02439032107818211 -0.5687312405313669 0.007172711458330602
-0.2476401946119822 0.4780743412540989 0.006454856532359922
0.1117816843086449 0.5620118376112806 0.006341947446418004
0.4433799121861345 -0.3635429656227755 0.006512717448630533
0.3890130720535509 -0.4284853853011489 0.006373449893938732
0.5750963646209579 -0.04691396244902119 0.006595778232005261
0.4970031172847678 -0.2961326027911147 0.006638878674025349
-0.4295387330329467 -0.4006563701206827 0.006703397339786681
-0.5395032639472267 -0.1679028042650388 0.006417435738142043
-0.4928522651607879 0.2931365261320462 0.006494201154573241
-0.5448017711900071 0.230247311705609 0.006314724135351478
-0.5807309305675196 -0.02417947889089974 0.006540874224435228
0.5688786222076754 -0.1281656339899655 0.00635865137334365
0.3214953780258415 0.50359212740599 0.006336073889493265
0.3285165722072224 -0.4904680002301637 0.006316359201975685
-0.5038366569767148 -0.3015682568613249 0.005679152424441333
0.5971658186932215 0.03765308925774353 0.006180374404744099
-0.3567538062221442 -0.5242458201004273 0.006603352116998109
0.192907237993026 0.5650081192184312 0.006284120850032751
0.552476184822997 -0.2241606844525839 0.007100288773655841
-0.28320531238119 -0.560196655576485 0.006616639762672606
0.1228938922190358 -0.585550131053752 0.00626144147452092
-0.05907891774589723 -0.6059876967923151 0.006688739864382638
0.2643725999612555 -0.54897073997738 0.00630053253077483
0.533604202314825 0.3195660101762616 0.005571848936900318
-0.2750575530894345 0.5537354832790475 0.006352300329397362
0.6354251696185038 0.13057347471862 0.006742415836150952
-0.1897059057094803 0.558708395315649 0.006876300129824276
-0.09843786037483604 0.59883432724547 0.006144261746802843
-0.2111589249337146 -0.6014743321425271 0.006570489384784787
-0.6022725631684999 -0.1081871565382537 0.006491563226300207
-0.4202582304058624 0.5026101317868057 0.006360784005883256
-0.5628496320837953 -0.2475218314914014 0.006248434925348678
-0.01133698541895943 0.6242437615118677 0.006397916412614404
0.4977456011058179 0.389607156224413 0.006254807501228584
-0.5255762432886183 0.3812134582959813 0.00636388726329252
0.6236962614802565 0.2173517240406449 0.006301185429724743
-0.6286556930001692 0.1124922978928841 0.006443821755007288
0.2772226869406406 0.5730357337463021 0.006291021719104116
-0.4739495158565602 0.4418445810743777 0.006401380538555165
0.4049807152681676 0.5173022981772825 0.006315852950330035
-0.5048176581186463 -0.3785347700374209 0.006207177300112226
-0.4317280530341861 -0.4874808769940837 0.006673363787490631
0.07411778242989324 -0.6408022743730949 0.005817911137955753
-0.6171035526080066 0.1865799730964608 0.006207133216729807
0.06729127395209414 0.6395319243763939 0.006482437661574426
0.4725877420854405 -0.4481570962358806 0.006463745013464024
0.2033273144470323 -0.6088609087695857 0.006515184666685837
0.5261461748395041 -0.3837267166077328 0.006507909340544253
-0.3645287557706643 0.5629087550528321 0.006246662351823324
-0.6482033912149016 0.03281271730600935 0.006424981891702163
0.4548570205673664 0.4529887816243109 0.006401749663348577
-0.1385192566745597 -0.6452159799530642 0.006551877599344962
0.4142196035167661 -0.5099647011486362 0.006421190569019609
-0.6201338609188274 0.2629960206445506 0.00557475936310723
0.6498013012235015 -0.09490480075222714 0.006339633453262975
0.003383601958973311 -0.6606591901258805 0.006238690666872741
0.5766491245428583 -0.3176962698747022 0.006497417699342953
0.6610194739533974 -0.01678870832120578 0.006213477490302358
0.1480953999579883 0.6416837131090725 0.006346512060953871
0.6053684437281905 0.2942133682423959 0.006250875039019311
0.6344923606868499 -0.1766629868415113 0.006460760039091827
-0.623838773222305 -0.1910949440641753 0.006364659101688454
0.3515863485576807 -0.5687895595800457 0.006348388599532228
-0.3614205837453121 -0.6119210180435909 0.006570236193990977
-0.5784376633165059 -0.3336666624469047 0.006186956136887072
-0.6643463746861744 -0.04923135620290318 0.006437622536423729
0.671685323187458 0.06236192702095871 0.00566174540922087
-0.511761380765883 -0.4591649572635215 0.006489360479074266
0.3608645372258564 0.5854319027565487 0.006290272942681746
-0.5736806461328975 0.321224284508158 0.006168206187972087
0.5825846850457398 0.3835472740553839 0.006257278461702966
0.6308130272212134 -0.2576856011489734 0.006248247468232903
-0.1517729265340023 0.6516256203806717 0.006341679531165
-0.2291377942504965 0.6323771978905236 0.006310956358033177
-0.3107214546678713 0.6252216387036206 0.005949564708629142
-0.2899586584163101 -0.6484620131816199 0.006562192479511284
-0.06530930145514172 0.6772818377413728 0.006154600970059513
0.2869352748290988 -0.6266670098041365 0.006270546099647982
0.2298817537555629 0.6410259462133215 0.006124139418866253
0.1502425129212617 -0.676898575811526 0.006417561163880436
0.7055925066822932 0.1902150024789554 0.006595826518447831
-0.07019663400424958 -0.696753394448244 0.006470572661184653
-0.6865271518244697 -0.1335475256001153 0.006478999637599403
-0.218904983663423 -0.6880373095546134 0.006506024770946781
-0.45301365552949 0.5821646195840295 0.006252302609797096
-0.6433474033302607 -0.2774483863055693 0.006444945615477998
-0.5078696065942554 0.5232946502762363 0.006409823887609715
-0.5617271501048064 0.4622244830117705 0.006486799671757828
0.4435799998420935 0.6002221127332474 0.00648844574483544
-0.7019808327616535 0.1729051142278738 0.006518994006837476
-0.7156030959122287 0.09338497788140963 0.006554522988440037
0.5492939904967113 0.4654230408471481 0.00705065346135391
0.08403920526387219 -0.7228006108960194 0.006365483764321883
0.02544274694881268 0.7163307690261917 0.006933245419956915
-0.585033849035386 -0.4191450494485106 0.006505831294369712
0.6889644834270438 0.2735486397029098 0.006367061646009036
-0.6949804312918878 0.2526220354276051 0.006100222444758467
-0.4335699579216045 -0.5761120308296851 0.006591255518597253
0.5558945920139519 -0.4707652667989307 0.006467587604864008
0.4998372485660242 -0.5320162075065039 0.006476208511610561
-0.507681514316742 -0.5377498217451004 0.006388298768984297
0.1079018028543443 0.7207578495948933 0.006513057668148884
0.6077639454904662 -0.4079766237957582 0.006406436829475517
0.3153853598878706 0.6530819332973351 0.006115877623459369
-0.7307049513436965 0.0116245653657582 0.00645115839877347
0.439454380200046 -0.5903673561502635 0.00641526110494416
0.7357050845946347 -0.05334634628690316 0.006352425047973924
0.7226954823508932 -0.1333530506212927 0.006329272085583836
-0.3985758930622688 0.6388657172187705 0.005938855428762175
0.4889201917573733 0.5305980339585947 0.006358155671985792
0.7436877638492508 0.02806749194795214 0.006232353030930025
-0.1475120263981099 -0.7306224312640865 0.006362629608909015
-0.6633220993792123 0.33427759461158 0.006289844428753699
0.6628710229027552 0.3561250030937244 0.006402782030012414
0.6567926179781461 -0.3467973963844325 0.006174631981369372
0.2266259025413896 -0.694866070781291 0.006457490229099619
0.005032617539855016 -0.7443947184093375 0.006452458775908827
0.375795381528878 -0.6458392995115767 0.006285693667611936
-0.7040743159356196 -0.2185314075991042 0.006398742781861948
0.7110410258521302 -0.210772404641024 0.006150141825927083
0.7312552571491175 0.1140194249535294 0.006285040370736454
0.1891753618976826 0.7183280678706523 0.006220782463053342
-0.6534121229898003 -0.363628818491591 0.006319420078685772
-0.7451413156692732 -0.07235824238963742 0.006361326383428441
-0.3703745022168235 -0.6996842964479283 0.006541901968518143
-0.6151341126123794 0.3997793752658582 0.006512862507563476
0.6369192879500148 0.4424189667913196 0.00641879824533861
-0.1969315301025047 0.7212586678424222 0.006080089414796927
-0.1207303568241675 0.7375327161817343 0.006088678579666654
-0.04194023056804893 0.7526351534167702 0.005633826287278681
-0.2712517527186362 0.7052382516175605 0.005928389912911928
-0.5975725798769713 -0.5053043735773518 0.006931092280029657
-0.3457321847220428 0.6936599920817568 0.005259873798174735
0.31043296687471 -0.7006515772226881 0.006028829826972429
0.3920605410952543 0.6707279044501893 0.00643105538349036
0.7047680408995787 -0.287426797952752 0.005532380955366901
0.1667369957000226 -0.7702307686960451 0.007323701649356668
0.2689034403619281 0.7129644008487579 0.005612812207935866
-0.3002629070393432 -0.7358503629533236 0.006537069673080594
0.7720509829614042 0.2495221609708257 0.006583942495111605
-0.07434071700622155 -0.7835714860329894 0.006597857513885899
-0.5922652113464814 0.5465202225700072 0.00664256515026243
-0.5349916791099265 0.6090971817897043 0.006514929369574777
0.5646695728211888 0.5526096187120306 0.005760307636753163
-0.7695935715733816 -0.1601519601691847 0.006589917295024253
-0.7867989243842826 0.1547804748498312 0.006622634861902109
-0.7735785068906618 0.2367592019916463 0.006470142310343568
-0.2287509067591881 -0.7728156232473626 0.00642337378418856
-0.7243122985248639 -0.3062559735564858 0.006606862153435116
-0.7997321192074808 0.07316006797406227 0.006569810936163122
0.4778520588520112 0.6796859486523571 0.006244064388368147
-0.5090948545652457 -0.6254506063053336 0.006354860656412418
0.748054791742362 0.3334152945909989 0.006437178226770205
-0.6482797648962397 0.480081060027893 0.006743710909983399
0.5860130122602737 -0.5544754440344405 0.006591122018937792
0.08424680779517175 -0.8024639020654034 0.00656674570315423
0.07994959862138472 0.8003499949963676 0.00671252860608935
-0.4757559857338171 0.6689796526418712 0.0063216678560994
-0.7456340100322795 0.3225744874514271 0.006578391266202372
0.6416839817881628 -0.4905686773334563 0.00659936708835515
0.5267194584795937 -0.6144349883764548 0.006521905058306042
-0.5772163099767309 -0.580427033470303 0.00592820909673767
-0.664527732978263 -0.4514425947559385 0.006559969278762146
-0.4405322886617288 -0.6653885556890949 0.006509906826199145
-0.8109741787064804 -0.009946500713681215 0.006420854281915318
0.806822977424397 -0.09812971496122995 0.006538416747464029
0.8167921661856105 -0.01082942872039678 0.006567782153983766
0.695768292812242 -0.4241870476350943 0.00656800257455061
0.4641968798235761 -0.6702870134983006 0.006369326377752965
0.6279888372501661 0.5247980057071181 0.00608727894997237
0.8122278829810787 0.07960613519655854 0.006624202009947679
0.7940602531812558 -0.1823551753478786 0.006458581085295635
-0.153723003319078 -0.8108937858825997 0.006180361629041576
0.1638158678789852 0.7972644298806211 0.006535875643091174
0.720050659089947 0.4153396097760405 0.006297902078455441
-0.7822614779700354 -0.2443603595157423 0.006340237023670666
-0.705731400115999 0.4088782840712427 0.007011527969119625
0.0004791762623916919 -0.8242472138695899 0.006317209303183241
0.003199972583938619 0.8154802798104006 0.006332300561209212
-0.7278757763918687 -0.3898459219018235 0.006210480641218232
0.7948651120631067 0.1675661893427987 0.006557703219125613
0.2522807700835197 -0.7730513110284745 0.006397942771177386
0.3399296943051761 0.7484190907381854 0.006831018007565912
0.3998079533406862 -0.7222908836968429 0.006095386866782337
0.334753458665421 -0.7702830050427906 0.005499836356671923
0.7468007500728042 -0.3542346780473608 0.006294787847701648
-0.4133807313602795 0.7267739198832657 0.005976840199094415
0.7802471822170873 -0.266374856367178 0.006193917576034931
-0.8215989633504716 -0.09554173514789138 0.006181395368692972
0.5292403592213727 0.6177376973044815 0.006272863077894268
0.2498674660221131 0.786667859108834 0.006269118723457846
-0.08500698122404672 0.8202481378681752 0.00622092813476156
-0.2499258620567278 0.7886861936928954 0.006264167227830614
-0.1681618592009282 0.8063236827048759 0.006313655007240614
-0.3316404811828942 0.7691708874183268 0.005994988548056759
0.7027878019209437 0.4977734755505119 0.005868875051231583
-0.3823450981115482 -0.7873845911297999 0.006622858987792218
0.4261234848312845 0.7455204618106908 0.00600084304044106
-0.6501886750079059 -0.6047747191050868 0.006112570597162334
0.1522585092719553 -0.8619967629538612 0.00676210969738347
-0.7229170605896731 0.5104066385598595 0.006390862825671883
-0.3111701326276994 -0.8222648411325589 0.006502664174763095
0.8317921408477322 0.3136796076183759 0.006648165538632711
-0.6142523682668508 0.6379077779774136 0.00663305357466441
-0.8571067237946868 0.2152974257284729 0.006610711673343481
-0.8715299585804068 0.1331054455409308 0.006637418759036874
-0.2379623043371378 -0.8545834796784273 0.006220204930138427
-0.8334430175717391 0.2978576045386414 0.006572463180444913
-0.6709926975306812 0.574765481556482 0.006597090724951028
-0.8554609915868308 -0.185075373917479 0.006847405568081793
-0.5524140384952609 0.6989418284426249 0.006535648629337018
-0.8821466280317901 0.05091588079143362 0.006505686090127996
-0.08303218702799316 -0.8719333976290259 0.006788257095945422
0.6711847584026641 -0.5751339426189037 0.006799556200839088
-0.5225574289165531 -0.7114553073880963 0.006495667600685351
0.6114123398571977 -0.639860634117569 0.006739809941275884
0.7272552633564273 -0.50455069498493 0.006802862674601388
-0.8081662353441373 -0.3352945433872992 0.006845857803546429
-0.8025936032514301 0.3770827921719423 0.006355070428980079
-0.5897252160447852 -0.6640720343428975 0.006303856672713503
0.6227806622150074 0.623499206519835 0.007213067844501455
-0.797910226276469 -0.4158505529754511 0.005622121326293304
0.8876478947755227 0.03870466466861926 0.007063343202598188
0.8848612426312474 -0.06005589153652895 0.006778357148846724
0.8747811334462353 -0.1517810450367269 0.006695895060465989
0.8270421558807768 -0.3332810629283298 0.006599749129855481
0.5471869878926289 -0.6993920877276656 0.006623356989507401
0.8569176359022737 0.2277818940528718 0.006742322158234664
0.3137830163205078 0.8366214702241969 0.00665367469472464
0.07272508171645219 -0.8842312561848479 0.006293773012125906
0.8028937349531142 0.3987174768344529 0.006425797990254637
-0.1638389680568989 -0.8850616097410327 0.005585912332651527
-0.006879285736639485 -0.8993778211901571 0.005635643147608282
-0.889165720202547 -0.03139836543870975 0.006218696296870028
0.405372092337947 -0.8057980741557773 0.00611737389190606
-0.6867288400710218 -0.5371493673183697 0.006810054312953779
-0.8548657528124998 -0.2674759238035712 0.005772412680958611
0.1346870651942504 0.8768191379750641 0.006781569039420693
0.04922586597403596 0.8870956982949356 0.006708090462867346
-0.4532274186710244 -0.752510284049433 0.006590749766077755
-0.7449667948845936 -0.4787505333140821 0.006349629334399557
0.8755349555739363 0.1366492844524705 0.006856284930754069
0.7832940160690313 -0.4264172682653314 0.006855778182494904
0.5029907621288952 0.7598615525066964 0.006065796785064874
-0.4845265893210236 0.7577042681935077 0.006317444429751015
0.8581504649188896 -0.2411628917326944 0.006552234631726086
0.4787358575531635 -0.7546040182019205 0.006432004868644974
-0.04058125279462058 0.8918412547761447 0.006623260902024818
0.3156242642535129 -0.8413353513976283 0.006108639567204213
-0.7731923316728497 0.4501898287159019 0.005859585658814166
0.6949470739979031 0.5752036827096614 0.006108722858700324
0.2307076325220408 -0.8512092452164053 0.006576838603939753
0.2235849411948686 0.8645558766122727 0.00661250822147678
-0.4022615842474567 0.8085284963413737 0.006305058927222685
0.7741604006477288 0.4828212506355381 0.005832796646872205
-0.8938206611490301 -0.1129720186963846 0.005594497573689758
-0.1335833525312403 0.8865510397913222 0.006488713591074776
-0.3125706631092746 0.8465902736385524 0.006304842535555888
-0.2234477969909461 0.8695392917676787 0.006458171906784125
0.3975502808160897 0.8144838822617916 0.00604671319590466
0.5653729917417276 0.6936412008085809 0.006611126656164923
-0.3847595517235701 -0.8783795448762177 0.006896703161764331
-0.6719865889517809 -0.6891418734286251 0.006638823971115431
-0.7548447382740097 0.5952498338330706 0.006843773033833795
-0.9415533758722624 0.1917249251834927 0.006911566896205353
0.1286572145571486 -0.9513633547202723 0.006848584219131756
0.8814973042900515 -0.3847616727439138 0.006428612231017665
-0.9200672865700343 0.2781956648147298 0.006906575157228522
-0.4601124810228453 -0.8415858079594758 0.006915356923565989
-0.6314647315759597 0.7265318589032219 0.006879214237847355
-0.6964947787490416 0.6627282579336117 0.006923584613303559
-0.7307949620451996 -0.6235146565767489 0.006697606475141422
-0.3064594559483679 -0.9107634382454618 0.00669411067872879
-0.9550125779696839 0.1048781396902301 0.006868874904556213
0.7527148930033654 -0.596967943449062 0.00688162301088425
0.8032886368083145 -0.5270171850841741 0.006558264147176728
0.9136263222992586 -0.3018679205063708 0.006797386436575455
0.4789318484937064 0.8377258626807828 0.007218947964359763
0.9627191684360932 0.04519487606020756 0.00596913410335602
0.8834135841575363 0.3854045577515864 0.006798079868084359
-0.8906697890056697 0.3626871621591126 0.006811652317571736
0.6943777087508417 -0.6644488490588435 0.006989592139316879
0.9148634280816925 0.2977692997371734 0.006908810978280338
-0.1331300867941702 -0.9538199196000994 0.006367715162430346
0.9535288378118639 -0.1234431040709899 0.006832932664912917
-0.6049828781654495 -0.747907839644631 0.006706861741579539
0.6289430897631003 -0.7277661250489201 0.006962869438888884
-0.9618673867040525 0.017394534723414 0.00667727852865403
-0.2237066732641847 -0.9385640694549583 0.006304176150209023
-0.8731498636119039 -0.4060165693989202 0.006389658821049904
0.04144303686795437 -0.9638945488597433 0.006361374895696603
-0.9037327019245168 -0.3293115155665911 0.006502438406390055
0.9378160546578768 0.2102290424083876 0.006854051624356827
0.2119899007666585 -0.9359654295692263 0.006912355980140766
0.9525541359884059 0.1250683504682612 0.00651902354148456
-0.05054907339829558 -0.9616265281064034 0.00639542864118043
-0.8319349829019284 -0.487993899536485 0.006357732491814884
-0.5586990508327375 0.7866584020631726 0.006724430140673112
-0.9303598536059623 -0.2440645914529549 0.006509103392643622
-0.5338266959489932 -0.798413397417621 0.006839305391866468
0.938665323932355 -0.2129780276510401 0.006828839160901198
-0.8085877368201221 0.5245282426985405 0.006539415663143994
0.4776693820057797 -0.8393375494668442 0.006589187155236357
0.2898289115248184 0.9189675387365384 0.007040211287274875
0.9599070675414111 -0.03620630965940368 0.006599733286015448
0.5568383308745308 -0.7861034080435446 0.006825600818125823
0.1007461690920835 0.9573681946681221 0.007054837443775777
0.7152585638737223 0.647498692023964 0.006873495885595794
0.3885829909195483 -0.8839316759823862 0.006624326258264039
0.005418114321384676 0.9632466119911908 0.00701609912264897
-0.7802742537524895 -0.5575673756805622 0.006836340885822601
-0.8553416528100938 0.4449120867272799 0.006509474305636575
-0.9492582946630757 -0.1634976322196038 0.006365715014617364
-0.4752038013920518 0.8411135908548684 0.006705685969617617
0.7806190500140557 0.5657505854930569 0.007317387764349228
0.8487635194879283 -0.4589579319780928 0.005824114727212336
0.194792205203607 0.9432635751469117 0.007043036118847115
0.8442622650405588 0.4752367033974663 0.00633400103499866
-0.09211811258254973 0.9598667510260254 0.006926579538524033
-0.962650967651711 -0.07179985915534751 0.006299739936402292
0.6472052444132794 0.7117766971759437 0.007154725345011214
0.3838158358688115 0.8880168899455687 0.006607702381331002
0.2978355621768141 -0.9166998622830448 0.006617215111814426
-0.3833445216314145 0.8872367332722972 0.006685155856662633
0.5742552563764721 0.7793425113088979 0.006564319121884888
-0.1904727714374042 0.9463813912731585 0.006773073994458747
-0.2872822300140777 0.9226553290769397 0.006656307711040126
# 3.141592653589791
# 3.141592653589791 +- 0.0003185621075605473


==> anc/512.asc <==
-0.01585132331640763 -0.006228604797121844 0.006213968161771842
0.04024224412137147 -0.06697142952975779 0.006211712040833483
0.06673973992461514 0.01481444462234739 0.006218719605674199
-0.04237412844138295 -0.08866558660571919 0.006238114468169911
0.009922250362005294 0.07575764529184389 0.006211620781588386
-0.07218755145640167 0.05538288191542266 0.006192655631154943
-0.09796255437440426 -0.02616295602321741 0.006216661105371673
0.1232335529610738 -0.04589477763654885 0.00621999098362277
0.01357303255628044 -0.1489113397571505 0.006212693224689579
0.09236126475371824 0.09647968410422339 0.00622605107430926
0.09634230106277243 -0.1274957268180539 0.006208169552692941
-0.04725388207384307 0.1371201402209644 0.006196112515627765
-0.1546580026097084 0.03684367907875045 0.006201073760034721
-0.1237735222889409 -0.1087656050010477 0.006239050562935316
0.03468001132877831 0.1575872391948452 0.006213965199682698
0.1497237600572249 0.03557500534507209 0.006236254139863338
-0.1291233012083199 0.1169120990685054 0.006159371746477916
-0.1794073494838878 -0.04456620872777817 0.00620597554604689
-0.06918282522547574 -0.1723604515338236 0.006290642573704319
0.1795449143215874 -0.1064698686814674 0.006213040507258861
0.206574064901969 -0.02531619699708243 0.006235579006864079
0.1750281858174625 0.1170676410649523 0.006246348626542143
0.07010945359521389 -0.2095702994145474 0.006210533053645209
-0.0233288786077252 0.2189352092228571 0.006199262413555139
-0.01217155510872549 -0.2305605642178438 0.006202565588194977
-0.2363477643191774 0.01968173609642607 0.006178283735826
-0.2128611443749001 0.09997445491575233 0.006196825996133545
-0.1048369058164362 0.1985487458521497 0.00617926463078361
0.1167730722496814 0.1782152670732856 0.006230698173728758
-0.2048492086697442 -0.1264285724648312 0.006223216233960251
0.1524231599886129 -0.1878075184643625 0.00619456353074363
-0.1501357241026944 -0.1920914650849156 0.006283107524024377
0.05829710882111989 0.2394638559122093 0.006216869979471846
-0.1862058544522301 0.1774813063551271 0.006089439231610025
0.2330013359696274 0.05599199049669914 0.006262632601705218
0.2577490240156705 0.1374802605982996 0.006272197981110081
0.2361319989850075 -0.1665709822425266 0.00618077120030058
-0.2606620321827223 -0.06111247325746644 0.006174125081249099
-0.0966615720302051 -0.2576533786621636 0.006409891402752277
0.1988669015624225 0.1988556220881528 0.00624871243524243
0.2632460913905765 -0.08634621836820425 0.006219906121472192
-0.2418823155011803 0.2355500552043443 0.005894509151600783
0.04649152333655453 -0.2924430397050952 0.006243965166061516
0.1264264976305256 -0.2704692203039363 0.006195673539839527
-0.0005668422931462894 0.3008208582158786 0.006203175563176476
-0.2947812009600867 0.08377777405695047 0.006163301709448379
0.1399941004667813 0.2601908449628352 0.006232766688394315
-0.03596465574486425 -0.3092791013784207 0.006071756118677792
-0.2316205690017883 -0.2078148912232882 0.006256768254280846
-0.3176291459305682 0.003426026767103017 0.006141623589536883
-0.1625763087919917 0.2599978864760668 0.006169078080378083
0.2089998133187196 -0.2465915038158147 0.006124754030150236
-0.08173415211200578 0.2804293617921377 0.006182909636788467
-0.2865100305116365 -0.1413691826884615 0.00617434894552552
-0.1774784883995985 -0.2753096462698464 0.006377341382007466
0.3164469015117766 0.07602150223451767 0.006304971215992827
0.2215046347878537 0.2811827102397724 0.006247270216056409
-0.273163113451673 0.1632111076841051 0.00622273906864548
0.320133283936714 -0.1480399024183114 0.006198492105778192
0.2806532230129327 0.2196025046768143 0.006266852296750424
0.2900396262000122 -0.005479139051928296 0.006256376577737676
-0.2169431960365676 0.3241136316504606 0.005877674536993384
0.08085130705900778 0.3214167955353802 0.006219400878949076
-0.3423769082614735 -0.07650677149744227 0.006121596921994184
0.1835168237623021 -0.3275701332237103 0.006040033389212798
-0.1247390993750108 -0.3455198495788845 0.006841379268086528
0.02827270614049759 -0.3745393484559126 0.006135843279028075
-0.3756001545081507 0.06727611703322349 0.006131125556160635
0.02112194597771435 0.3825845947464873 0.0062057477897915
0.104753886950733 -0.3568159373447501 0.006262861583068529
-0.2825414172417605 0.2957185901107366 0.005183696360856166
0.1623012115610953 0.3424489316574952 0.006234267260225338
-0.05206116932250592 -0.381457687814009 0.00553615312833139
0.3466818661320411 -0.06809607991559512 0.006241431607924068
0.2929222787162562 -0.2270656636403349 0.006147339495841887
-0.262614118374671 -0.2863441741418297 0.006235043382571698
-0.3150935867232209 -0.2197025340906578 0.006150804777181022
0.3024693137920115 0.302701023492706 0.006258202013669563
-0.1400240587609832 0.3427216187420967 0.006089958809824602
-0.3549634479027783 0.148111041035813 0.006227400986520825
0.3402229445609045 0.1578532085224725 0.006307337059559879
0.3730323055365054 0.01322635577681378 0.006290461087785883
-0.3989826099553076 -0.01325585004809333 0.006082760722356145
-0.2079916031520616 0.4024151468585045 0.006279469775749022
-0.06002643376626875 0.3623458892771861 0.006171945434984349
-0.2120059329380082 -0.3524804409778267 0.006316167170415095
0.2434705108379331 0.3640647645500228 0.006245424552603008
0.2652149079379511 -0.3060376276636013 0.006074434829812644
-0.3696828873523966 -0.1547069255956929 0.00609917761324171
-0.3346240625188412 0.2289621755654866 0.006560271626969021
0.3616245376737738 0.2409143683566015 0.006288710433152846
0.1026035682657172 0.4033489570733032 0.006222161692686905
0.4290555140437868 -0.05208650358313624 0.006292974356154082
0.377558838080392 -0.2104490030688064 0.006142284539904088
0.1640937089208719 -0.4113983138375785 0.006038123706184517
-0.005814546779281605 -0.4496276270012065 0.006107671857259055
0.08068936046030835 -0.447046395298029 0.006823958977648586
-0.347348144628048 -0.2964169784648372 0.006084626622067863
-0.09452026927571006 -0.4407108557088043 0.005958631969377348
-0.2938976969387657 0.3799382364975092 0.006599400739798921
-0.4561269301490038 0.04771213502019974 0.006026079407347187
-0.4254071465191054 -0.09164374537715175 0.006031700040249713
0.04194683125482712 0.4638887366250986 0.006230809456667211
-0.3471174836393331 0.3134109505122994 0.005230789839506917
-0.04043126399857425 0.4430127567678896 0.006231905632686417
0.3998777683113375 0.0958025260924448 0.006384759021127543
-0.4365954965763821 0.1281534462945444 0.006122404624395605
0.3504517676929063 -0.2869273551226749 0.006023900535489709
0.1840985449626332 0.4248934421029733 0.0062361382112093
0.3240136289121359 0.3867367954628183 0.006234867271992803
-0.3005679232296544 -0.3628493565087302 0.006222672088016168
-0.1853266727511584 0.4815198847988112 0.006234994226571804
0.4546682777785809 0.03078882749936631 0.006383713683246434
-0.1704045919395613 -0.4241851722845578 0.006311581241353492
0.4218621785117355 0.178709127338178 0.006374202500396249
0.23830840700813 -0.3874686613330625 0.005959572949761028
0.4037663584556268 -0.1323308884672157 0.006223357347385315
0.1558678276332522 -0.4842960116418636 0.00558559311260532
-0.4185912847419581 0.2075201545595655 0.00622959134824843
0.3821774703229879 0.3261783248669635 0.006233675849436345
-0.3994122170720615 -0.2310261781164152 0.006073127005108307
-0.1235865494514654 0.4224540371018387 0.006242255869358011
-0.4816268752461898 -0.03235531415777584 0.005997414011937067
-0.454535345662627 -0.1665634152436134 0.00598724139765575
0.1239571500227057 0.4850836169202518 0.006229044520318054
-0.2702962223766971 0.4603525586920638 0.006315171057362888
0.322860787341973 -0.3614176014597105 0.005806495941778971
0.4339196548031526 -0.2770354590480947 0.006099342260034946
0.265265654830125 0.4473181228513214 0.006239053508177264
-0.4134046284531124 0.285351317081838 0.005884110175268993
-0.101606581834423 0.5025253400147349 0.006224973266520153
0.4856656201320326 -0.1249710977458132 0.00612752967111408
-0.2532358844063859 -0.4271589207790549 0.006039332279297826
0.4400592572629726 0.265712814043165 0.006229654777473059
0.03042693674880696 -0.5219147307867387 0.00628921305570896
-0.05589518080430564 -0.5156971192857422 0.006144489981904924
-0.3872791478972638 -0.3722893006373956 0.006144260764414149
0.2356045691874891 -0.4802145162450126 0.006447400514093477
-0.3895287318288925 0.372443798490144 0.00593522239571804
0.4832040534601025 0.1158960406217255 0.006728436048285385
-0.01872264017128907 0.5239813754660224 0.00623295694865706
0.5310894050433096 0.02420362501269733 0.005819047453634513
-0.5358407722315069 0.02643792556406038 0.005872533070353673
0.1085111805914908 -0.5408583131745457 0.006068085566685598
-0.1397539116487374 -0.5084385238102912 0.006031560432943579
-0.5168810239332728 0.1068260070128158 0.006028572714255732
-0.5118105634082827 -0.1083279105912844 0.005963760311225566
0.06353835476711638 0.5453342858436727 0.00623263292173407
-0.3550150399039572 0.4430554590752386 0.006297702648958334
0.2058595098253312 0.5073659893524451 0.006238561906883907
0.5086539447490491 -0.04931843674504429 0.006026006708346799
0.4609177629227969 -0.2010531970404706 0.006145133761965972
0.4054690984354446 -0.3531747719636925 0.006015166194431966
0.2965362612742184 -0.4335780450089564 0.005240197739646717
0.4043996281702029 0.4110414827710798 0.006209643533276876
-0.5010867788362152 0.1872709962347049 0.006173555740597731
-0.3385109582742062 -0.4408844179666321 0.006137720565121443
0.4987744104395883 0.2068144127259443 0.006282374978199735
-0.2456553724980159 0.5403220441123205 0.006243913521524086
-0.483363507925645 -0.2390012107211701 0.005927073897841817
-0.4305345102337452 -0.3077584124973023 0.005954956176484841
-0.2165107174038811 -0.5011765258848838 0.00590382346474071
0.4613706130751754 0.3518937423106295 0.00618487529651307
0.5447925378149301 -0.1937282482791396 0.006160902126582305
0.1956931246474606 -0.5559287548784969 0.006110147631206073
-0.1621132596142644 0.5617971717645939 0.006220252495894227
-0.5667924777225536 -0.05296033093100445 0.005846452905643624
0.3462723076222315 0.4703154471836385 0.006217699975694598
0.1456421942275682 0.5666392060800656 0.006220004865675751
-0.4906314331044077 0.2662708790638593 0.006076561470780788
0.3746347931804425 -0.4286974492592308 0.005807508281815768
-0.4705418658835366 0.3473187634049805 0.00617711013676506
0.5592666045251194 0.09094719094514045 0.005465492758693117
-0.07931728554270309 0.5833144450127086 0.00621877524617066
-0.5436533222213261 -0.179152702982601 0.006100964626403528
-0.02347707669096539 -0.5906695405964661 0.006215033696260926
-0.3305089093160736 0.5216796220462097 0.006265853643872097
0.5686134442721077 -0.1182021407164999 0.006106409336292223
0.05942912777947129 -0.6033817493176298 0.006104806789045347
0.5182137835610728 0.2933464361769327 0.006158874622748903
-0.1089206666772368 -0.5833114572128421 0.00617765074656804
-0.2907759567308033 -0.5024272340813474 0.00557245916619674
-0.6138469235108205 0.003026678115761211 0.005441831028447383
-0.5965085004114139 0.08215465373441642 0.005883726086369143
0.4875662371154878 -0.3452307026657886 0.006111953925242665
-0.4170364077897928 -0.4456760707812416 0.005964194616191549
0.003252059795940336 0.6054952415069003 0.006240206239859457
0.5638036473027042 0.1635410778368319 0.005867965181644166
-0.4465134315676417 0.4283959106355647 0.006148969589908525
0.2770904952399063 -0.5618615908603858 0.006261050299223843
0.2874999064805928 0.5303954875176912 0.006241647971564187
-0.5809782937442762 0.1625410529006643 0.00607322771394994
0.6148628622076742 0.03242563347458868 0.005810592497957675
-0.5070555639101624 -0.3138003000845231 0.005445718352675185
0.5910372270611477 -0.04254367806367336 0.006016614977197673
0.1469788676732816 -0.6200243449959454 0.006276768392376624
0.5177454468245981 -0.2691053661978898 0.006159373088732548
-0.1964504126883189 -0.5774461119454002 0.006259326722599439
0.08521669963326642 0.6269594627625217 0.006234278288077085
0.3269336441994951 -0.5007860079469331 0.005857174092686675
0.4550720349963812 -0.4233634908714365 0.006063272609646781
-0.6059771455017612 -0.1197074098175967 0.006311233916877051
0.2281563820680729 0.5896859413499496 0.006243476333864698
-0.4158405489411052 0.5031960548187625 0.006269678273168841
0.485350003798742 0.4367151085796329 0.006178003623045139
-0.3632797734917259 -0.5299458767507241 0.006424706477177469
0.5802883409537443 0.2422074517812394 0.006022179442510078
-0.5702758234160257 0.2447951508109073 0.006187926608639914
-0.2213488768063635 0.6214916790574181 0.00621418437364301
-0.5663853302842783 -0.2567141955698942 0.005914464284544741
0.42810702507021 0.4944256428709461 0.006198172646227729
-0.4797765171411318 -0.3852558825793721 0.006538412748355313
-0.3042098821718556 0.6002933910926427 0.006190926474609462
-0.1394709533789479 0.6431146044264104 0.006213320985303565
-0.2836230817542536 -0.5798894571578616 0.0063975029873108
0.5409960229225295 0.3785820665305293 0.006119745003991112
-0.5538248183088886 0.3255779491929515 0.006241944670560745
0.2328943046353978 -0.6338514304144539 0.006282072274163539
0.4129493440809248 -0.4990168699008958 0.006075885749008142
0.6383633415593457 0.1129402057191647 0.00594327984564846
0.6293364672304255 -0.1842217884091741 0.00622223937916748
-0.05730484881072816 0.6643844696937036 0.006205768873665998
0.007113208961244567 -0.6685801260491141 0.006106204573225402
0.1673914490835467 0.6475303330141087 0.006194970841820035
-0.5305571009727371 0.405092904757974 0.00622354302240781
-0.07530660686376965 -0.6595501074651864 0.006147924600133556
-0.6663576307122239 -0.05513195082401975 0.00666253754333047
0.3692510910045367 0.5526128816076629 0.006202433437476532
-0.6740430302406266 0.0445925965818863 0.005880849544069938
0.09292098136478374 -0.6782346059878258 0.006047889560014972
-0.6264479401100886 -0.2003217253869485 0.006119214392362057
-0.4382458435524739 -0.5171813964733459 0.005429462711358858
0.6517086878369674 -0.1064718045862679 0.006137961436657473
-0.6607085899004798 0.1298804588168361 0.00607364309412543
0.5717902387136502 -0.3362082570542454 0.006207497456564154
0.5981352924605131 0.3224254421178851 0.005973580318043797
-0.1582087567746365 -0.6506436712120872 0.006055209464284363
0.535985893179699 -0.4136681666818303 0.00612038385165318
-0.3904215398139462 0.5824385866533512 0.006277384535640623
0.6437156397735193 0.1888511584678192 0.005863138551387493
0.0252450660219126 0.6876410071218542 0.006258705437779468
0.6736312060479568 -0.02810797632560123 0.006027351941793829
-0.5750266436635812 -0.3391611402740536 0.00574845752877702
-0.5048179097714932 0.486631389312136 0.006275009372350161
-0.6462057364040102 0.2138104209078162 0.006109815829152642
0.3650861824291211 -0.5694758976154579 0.006060824834053542
-0.3572722471505053 -0.6163554060847323 0.006173639086795177
0.6031702305581529 -0.2604895779074503 0.006246679929098049
0.3104366529920696 0.6132422179134709 0.006264949923481035
0.3167440575768805 -0.638896418287049 0.006332817656309803
0.6919223700085458 0.05349864741048515 0.005853729652509057
-0.4998010167471899 -0.4639945259573197 0.005979863092069116
0.1844929247560188 -0.6996583351256473 0.006400356046525108
-0.2434048555014438 -0.6477194971720085 0.005880492005369893
0.4976349468514606 -0.49480450715875 0.006241991494189015
0.1065879225778045 0.7087025620700027 0.006239569761833955
-0.6877354529440561 -0.142072346513737 0.006364838370519849
0.2510665757379577 0.6717100006184173 0.006261721116008531
-0.6368925147049194 0.3025700315991468 0.006410153832634727
0.5115495401786635 0.519393652908003 0.006203383018105789
-0.6435240590141831 -0.2853905706725878 0.006156283156118753
0.6622451101435698 0.2697350431363322 0.005893996057454422
-0.2789935602714218 0.6818620221310315 0.006176016340173455
-0.1986038018619806 0.7042095977731972 0.006215035330427129
0.5675936525696804 0.4619238694055423 0.006163137583357244
-0.4746671375992176 0.5632329438969238 0.006234386405685172
-0.4319286410047384 -0.5948973491933689 0.006000683925608313
-0.1178432423857544 0.724686521291786 0.006199224496578073
-0.5673760531116226 -0.4147711290096135 0.006362300909721921
0.4529269149303251 0.5755981046272498 0.006194504629934032
-0.6173268014402714 0.3826208120341701 0.006380933135334813
-0.3612383136895181 0.6592617167178727 0.006108524119509657
0.4534457584999284 -0.5685907437507465 0.006183467365981014
0.6223980696162253 0.403386922263676 0.006058907625758924
-0.7377271183618065 0.001094484498986724 0.006348685333065262
0.03741117653506228 -0.7433526094046488 0.006067243536231184
-0.04598043967857463 -0.7375772822574779 0.006148322366322857
-0.3133539160060593 -0.6798429060637705 0.0063221382840669
0.712780023783409 -0.1694597998482582 0.006264887286730064
-0.03577848793156643 0.7449649402694108 0.006167830769663053
0.7210220856509508 0.1389804412595433 0.006370538922673216
-0.7371847462692099 0.09288791230542533 0.006131285710408086
-0.1276059705799081 -0.7285306718873571 0.006134542449936141
-0.5876240324957989 0.4625329439516565 0.006217446508026495
0.1235970269575412 -0.7490056211808442 0.005837605451278134
0.7337734644040057 -0.08917503888227532 0.006124412565462263
0.1887121111679508 0.7267239757835947 0.006123961425431109
0.3926298223702996 0.6330454894367905 0.006178495287319092
-0.7453018916430633 -0.083800059841224 0.006257194650336407
0.6198033137633431 -0.4036150645994744 0.006217987403124164
-0.7246072005182648 0.1788630994478117 0.006149311153054302
-0.7037488465489879 -0.228405932411298 0.006198431848774942
0.2711794887681053 -0.7129369593828215 0.006500475004456751
0.6893588478347181 -0.2496530659675886 0.006388036429142612
-0.5067707298252636 -0.5512028440688695 0.005916862882498272
0.7167820746925651 0.2168072214309714 0.005438104862730609
-0.2099727413857859 -0.7158989541856365 0.005858840685402946
0.6586631934687541 -0.3267024590904516 0.006370938706806982
0.7529369539602208 -0.008155686250174803 0.005963691147888734
0.5783942984294086 -0.4821108253218271 0.006122200057310263
0.6790462841962533 0.3431904040592436 0.005833881373297825
0.4037705666824747 -0.6376701324043913 0.006096901308276597
-0.7075170372296923 0.2644812033620427 0.006037805573533469
-0.6471255454727568 -0.3684951265639115 0.006043505061843887
0.04715270963305764 0.7710658491038914 0.006307189192692194
-0.4499336617910092 0.6445136269954198 0.006324273076848528
0.7649131250745325 0.07093554484962752 0.005404625180984692
-0.5627752375964903 0.5481388614167437 0.006389547528500834
-0.5727896474829605 -0.4974664574817536 0.0060360312398078
0.3341259679736285 0.696452491567777 0.006330920534651736
-0.4205088900216967 -0.6788015067248812 0.00685932294202058
0.5405438781436085 -0.5675746026444777 0.006393463007153888
0.3564589752549152 -0.712799092877423 0.00635675790842912
0.1268617959842822 0.7905618244366799 0.006250397050088667
-0.2735871773249436 -0.7587726150961505 0.006506840258834787
-0.2564658500600803 0.7663014332963216 0.006199029509012126
-0.7211360456147399 -0.3171478478195964 0.00639598905189794
-0.7679301152327626 -0.1737550100414331 0.006404025910654003
0.5963867226487337 0.543860773284576 0.006204319728529654
-0.7058380255866867 0.3614780148499939 0.006882064029553638
-0.1776053035159452 0.7875222209761111 0.006216591374305677
0.2747269666439814 0.7533048258235248 0.006290289698517715
0.5389884972748107 0.5999782713684439 0.006233706068557202
-0.3349616517840517 0.7418085173317105 0.006108962517922104
0.2208277532111269 -0.7798199817555249 0.006695899065525654
0.6505508891010863 0.4857274952915589 0.006088642460600123
-0.09737683244262964 0.8054970661269446 0.00615918254716891
-0.6487702607051906 -0.4502052252460837 0.006391470416639878
0.4781463425281881 0.6543092908263141 0.006184927012242642
-0.5014798766305589 -0.6369718277301203 0.006347785679801471
-0.6747747964920103 0.4416427988152822 0.006382241675716728
0.7552946534638167 0.2872841769016194 0.006426454997939568
-0.530694484808123 0.6237928331408997 0.006138737354984152
-0.8087565785514668 0.05578607394809857 0.006297173123405438
0.06558644167014673 -0.8164163066894121 0.005930056847391049
0.4949257699142522 -0.6378993142805047 0.006261306526961754
-0.8135129331842074 -0.0282582671891565 0.00619765869633643
0.1475053404981708 -0.8155230513077436 0.00544099459261784
0.7954194893803609 -0.146538856274577 0.006351644246937091
-0.01730331680224396 -0.8135535989794718 0.006151238533923646
0.7730331096035608 -0.230497841388128 0.006505527201420168
-0.8029226995767985 0.1430691805611308 0.006229375740770387
-0.186000197674267 -0.7926618461007273 0.006255395190890989
0.7020966940211166 0.4259445399846564 0.005855854027234491
-0.3608469029089159 -0.7396439729487535 0.006241479781311607
-0.1015072407044608 -0.8071490474364709 0.006286798871077786
0.809194286535893 0.129671449405086 0.005981155737308556
-0.4155484156788238 0.7167596997997757 0.005910418890437915
0.7051334837028853 -0.3955614454349055 0.006403370298880827
-0.01508358766961805 0.8239643318966079 0.006055439001457797
0.6626598971083359 -0.4725950523714008 0.006215284851398225
-0.8195174610076067 -0.1134601397167542 0.00599372894207327
0.7903413834752513 0.2070111412258842 0.005984310997879609
-0.6404271957591351 0.5208718756835401 0.00604960156633916
0.8135327142125299 -0.06119559158901178 0.006227553635545952
-0.7881748725372315 0.2271633357915982 0.006097092843059507
0.7470342147961663 -0.3157190772241021 0.006823154829922604
0.4155321246930955 0.7110060895187187 0.006106998133459413
0.2088871411939955 0.802093866598647 0.005909043831374278
-0.5748065761560452 -0.5856177099893997 0.006054271407790996
-0.7788544352570504 -0.2587635739011366 0.00614865883440617
-0.766875354114578 0.3080599231019233 0.00559523946775841
0.61817543196234 -0.5493241869437212 0.005982973736699464
0.7504441982146142 0.36427597433395 0.00530287175392237
0.4404188650891417 -0.7041208399543792 0.005970301664839431
-0.7196374285308282 -0.3996866974700177 0.006080623925189722
0.8294447316040663 0.03048325859201878 0.006319253100177839
0.3149939415147504 -0.7897160277238184 0.006517130355885855
-0.6421226190259662 -0.5302027660807757 0.005872491621200651
0.06820327840702106 0.8580376898792785 0.006405533415055857
0.3583783707481381 0.7820274727282421 0.006544862820222104
-0.6225090748231568 0.613362586552919 0.006561454611173894
-0.5086548814760378 0.7116756415247081 0.006520201687016652
-0.2425575447667516 -0.8479016827849474 0.006395599065889784
-0.4515340968798983 -0.756916749261257 0.006097951960103407
0.5868887510990445 -0.6427355479477757 0.006716764131670119
-0.2364449546122773 0.8518045309485832 0.006219709513496182
-0.3200343962002751 -0.8240744413963366 0.006091013473735242
-0.313138755521026 0.828533046094303 0.006124285201063574
-0.5147864529339541 -0.7155633317717435 0.006199641551983891
0.6274667926914071 0.6227559979704779 0.006319940421326199
-0.7620798772786572 0.4331870839607873 0.006456062232408565
0.1444402198251901 0.8714981007913724 0.00605959721189676
-0.1580489092127279 0.8703442657935619 0.006200757688154154
0.1918974305990554 -0.8713837426930471 0.005851273097808308
0.5674248157790155 0.6779706817201558 0.006280103870181651
-0.8015346110470539 -0.3514598750833635 0.006665386805087157
0.6838758686692509 0.5636683998254304 0.006275556799687243
0.3950679032629679 -0.7876670025507674 0.006351212231805554
-0.8508671162133603 -0.2056803561544038 0.006598996847661525
0.2965434765600302 0.8349583170796848 0.006389446814504281
-0.3881993604182919 0.8018202164936917 0.005891006481194741
0.8427631798367733 0.2735491503128685 0.006305238785627683
-0.07810288484276019 0.8847396237785075 0.0060649733222
0.5038863081394087 0.7299016398845066 0.006135552427347498
-0.8784409739288154 0.1087088886782122 0.006393202606187942
0.1053419922757745 -0.8865458142197139 0.005962988170681173
-0.7288743648957614 -0.4879009246114731 0.00657606353884068
-0.8855793706941731 0.02434022754129073 0.00624779942839461
0.2698500794605386 -0.8501549557324878 0.006076772396887264
-0.7281466589617527 0.5057584982379343 0.006075877958906122
0.7371102751961707 0.5007035549177451 0.006146524140749511
0.02001410350799909 -0.8879448050682154 0.006199777727853928
0.8610542464095684 -0.1970191509139442 0.006170944617761685
-0.5818782737154218 -0.6695578933405012 0.006153112177839458
0.7848748135922732 -0.4055726376228911 0.0060267210182158
0.5338053258344259 -0.7065342386592587 0.00617028716920745
0.8776276985787858 -0.1184960207883735 0.006163438275361729
0.8408785069369138 -0.2717984469116016 0.00597143288239972
-0.06660103074924356 -0.8833562492428081 0.006399941159134031
-0.8885623426844208 -0.05757957427496681 0.005992572116638692
-0.8894756086072314 -0.1378445980935883 0.005421602764116624
-0.8070119719629305 0.3699451774834845 0.006078636124504322
0.8824797176368576 0.1121117728856798 0.006006833197282733
0.7467115833191313 -0.4744648119456908 0.006129676251579141
-0.1559424851778456 -0.8733680627811836 0.006621426514702901
-0.8670361453379389 0.197993712297149 0.006491921238785414
-0.5817021269579403 0.6809453408663236 0.005549195459060071
-0.8448221094868965 0.2866869941848113 0.006220446354601464
0.7042485168049635 -0.5433521499252368 0.005988627285583486
0.8699248384234505 0.1942859481686144 0.006048888606825446
0.8236036004105243 0.3514270232454419 0.005937242234545892
-0.3950085136130739 -0.8075130794948394 0.005339118441953333
0.7871183389820829 0.4329165088731735 0.005909176733301852
0.8891696359595348 -0.03805022601085037 0.005959016735468134
-0.4619325273554603 0.7740671775113874 0.005317335665507844
0.4389786219070912 0.783741824160018 0.005834125811092947
0.004014429412234969 0.8994633652966886 0.005693848323537075
-0.6910357336814849 0.5758782349030875 0.005408616647343996
-0.6464728470051206 -0.617774788129799 0.005865943116861125
0.8229239151161739 -0.3422547158243452 0.005572715796145157
0.222811351491828 0.872247373019187 0.005406981235992292
-0.8490145534526397 -0.2869368254866425 0.005609893474772126
0.6588927657704454 -0.6111254348320622 0.00550641406089598
0.4747035158207861 -0.7664240593788665 0.005600239418593161
-0.787455601081213 -0.4305497224978061 0.005562003573146786
0.9027269706692619 0.03864422752849126 0.005269425939368889
-0.7062451746807433 -0.5632387431022244 0.005315869692591438
0.3650949759933624 -0.8765267729053204 0.006793767210552752
0.09941084867395271 0.9488489035097284 0.00674761564937936
0.392880289840018 0.8670574932057792 0.006619536644658612
-0.2371930272850012 -0.9295802808098631 0.006125933376332562
-0.3118329543195388 -0.9083284976712714 0.006222854119675762
0.622665336767549 -0.7264719097411061 0.00643599174990414
-0.5319549781997895 -0.7996298079309931 0.006378460554239182
-0.5917764161909378 0.7582262655458 0.006205363568668549
-0.2977740630076479 0.9141757446650125 0.006396915269936603
-0.2179091804214673 0.936173262926231 0.006402183038504246
0.6566741723076119 0.7018038337337291 0.006467127825711302
0.3308902230720515 0.9049465068301947 0.005595728448064953
0.2302543636859936 -0.9356717848233237 0.005733701302245246
0.7158891645908709 0.6419980235416516 0.006523644447505145
0.5943524500669766 0.7555416258491963 0.006286334715701693
-0.3762528902343112 0.8859806905308366 0.006266660020835634
-0.1370818735491952 0.9518301311286795 0.00628172418022474
0.1509833901088551 -0.9511520012720572 0.0060534298691106
-0.8128343128628711 0.5109386077447736 0.006431170636316165
-0.6563653933330083 0.702986969496498 0.006213447041191427
-0.9497388898921491 0.1448034685932656 0.006151981069305227
-0.5982316545107601 -0.7523450864709256 0.00640609844931313
-0.7123078641265824 0.6478031625242484 0.006110764089331607
-0.9589771347918236 0.0648067395893786 0.006335971358290872
-0.4647404852030911 -0.844221745922856 0.006056178513096463
-0.0920772197643165 -0.9565691672179809 0.005905563707173452
0.7713706319701544 0.5761701431808174 0.006469887798782424
0.06779146387901881 -0.9603871616119508 0.006159198868858178
0.5299849709821769 0.8033588237615774 0.005938536900712213
-0.8529047720897323 0.4421109294967345 0.006373137393028604
-0.014082901816211 -0.961318403437515 0.006162179848025053
-0.8884378503002214 0.3678094020763802 0.006227675953447016
-0.9440904367754224 -0.1899484348701337 0.006153435537537224
0.9460332606328938 -0.1708283955717297 0.006415784117729332
-0.05582253602802894 0.9618222993622075 0.005980403285039573
-0.5287212452045712 0.8053205516232615 0.006042747957876874
-0.9621981231221332 -0.01796593557121633 0.006286317999932237
0.9276981040226417 -0.25128607148852 0.006379231103810224
0.8328624181130708 -0.4797242907007447 0.006345960537520959
0.927561119884633 0.2568193066634512 0.006468793888654952
-0.9597726205680185 -0.102993244157736 0.006031428565168782
0.4363282389824517 -0.8573403807299034 0.005841884134127211
-0.9177718820623244 0.2932194587163101 0.005707349676020068
-0.387921210570803 -0.8831057870196759 0.005919229847646743
-0.4541197186510143 0.8521679551668495 0.005958430481410928
0.902202476843136 0.3393116238873919 0.00635274286349229
0.1786108201108433 0.9467716157604968 0.00600771488526508
0.9581886225298974 -0.08810259455362585 0.006329839105939176
0.6826842913679674 -0.6801739945998073 0.005893756064544923
-0.924153830882453 -0.2672067224124913 0.006269879422722046
0.8228580311215571 0.5038654915590686 0.006322170136268686
-0.6629757527021051 -0.6986941960873005 0.006259176664746419
0.7895206010235646 -0.5496554116872359 0.006278522793649439
-0.8964852138840317 -0.3490918262396562 0.00628157117084337
-0.8645973386928867 -0.4224472444630426 0.006260470827334817
0.9476975220114211 0.1718837647191808 0.006323263934569563
0.5659344535491446 -0.7786410505569747 0.005807343767107696
0.8673082236549952 0.4229440397826824 0.006351384495170878
-0.9380690752139401 0.2207736989782451 0.0055913929110773
-0.7694953470935176 0.5817731551630092 0.00605640651204529
0.2594443235451735 0.9303798524794259 0.005439188938872178
-0.8230466765344969 -0.4988410524779001 0.006232273826409399
0.8722860241377433 -0.4080285575501528 0.006163708434197336
-0.1653995885746151 -0.9492483747579453 0.005521760456991467
0.9047669436669434 -0.3301580568386045 0.00616016089798582
0.5050386838133953 -0.8261672290385612 0.004976881280839964
0.3050549714362767 -0.916662623854067 0.005353756971183252
0.7407110212038309 -0.6175559165123017 0.006025141743101713
0.02648615167369505 0.9662666176974798 0.005432177475621083
-0.779821543413116 -0.566503639616904 0.006070455049620184
0.9620227941951011 0.08743882406789585 0.005971450649945557
0.4655418812898687 0.848883440171636 0.005172059111818045
0.9660509093662273 -0.003293104401346896 0.005952480425160659
-0.7255632333708478 -0.6383510790231771 0.005941483181047419
# 3.141592653589793
# 3.141592653589793 +- 0.000269395229012361


==> anc/576.asc <==
-0.009430748692472384 -0.02929332424240814 0.005379723769352493
-0.06859159840296862 0.00964294270229149 0.005061299473168541
0.05736970254412738 0.00885420898389497 0.005478171169867356
-0.008543047066024399 0.05775970383315896 0.005814927770535666
0.05537386493552455 -0.07142788036788322 0.005458764168674056
-0.08793709110715833 -0.06514402588812124 0.005562654773976315
-0.01995341782478581 -0.106460685986323 0.005568490211517231
0.06757643540123079 0.08556042297250056 0.005339029153675699
-0.1125302511993942 0.05784579637501908 0.005098876009301964
-0.1488465750958842 -0.01648586854932828 0.005652880126965111
0.1254248403699715 -0.03406762902865205 0.005372727268996717
-0.06080692995037582 0.1166605365700197 0.005783446873756272
0.1310170914962887 0.04041465770548502 0.005070003618535736
0.049053864095679 -0.147848439532598 0.005522756755383572
0.01607536147267244 0.1390046427751153 0.005506290414503891
-0.09542208267512824 -0.1408989603999181 0.005692405912426443
0.1244131075268405 -0.1119135893379446 0.005507276670452717
-0.02424965698585286 -0.1839749879898478 0.005618892835642867
-0.1681052734913246 -0.09401982633375158 0.006127544251251324
-0.1462266005153321 0.119251567649772 0.005224263008835281
-0.1909103444777269 0.0522026298736375 0.005372756149966166
0.09392963564953129 0.1624584880141571 0.005342797584148494
0.1439932885215869 0.1078166097689133 0.004948712503140468
0.1959501037978816 0.01261910145014828 0.005500486312112664
0.1934200924458672 -0.06921093323096612 0.005513745895213758
-0.2271684766976489 -0.01335084446473665 0.005362342801573405
-0.1026533929446509 0.1841531551577345 0.005461553993738672
-0.02760943794149589 0.1985412402406803 0.005478559713025564
0.04627822588984388 -0.2255459489958408 0.00558205692000455
-0.1631892406029734 -0.1792832610939182 0.00569991608733321
0.1181706066768612 -0.1873694030549932 0.005472490968655038
-0.09456120312258991 -0.2217268169901303 0.005602604894904333
0.04891192941229366 0.2191874752896897 0.005438436500602066
0.1953237488829963 -0.1506314227708675 0.005679916198320298
-0.2477702942222167 -0.07482940065895796 0.005143021303468715
0.1744541176271721 0.1751055829528997 0.00529354520436292
0.2155650788051446 0.09837178058453314 0.005649597063630806
-0.2302871050612992 0.1157871169759733 0.005445628273985148
-0.2338935972006898 -0.1468061203170682 0.00551148644858477
-0.02616507179740699 -0.2633456381950712 0.005558393351161929
-0.1842192188099252 0.179480741068095 0.005150419428154972
-0.2749034712180051 0.04740397541367262 0.00566680916051733
0.2637732332996499 -0.02989668954410871 0.005375226704769109
0.2625527091815858 0.04563659045323838 0.004879220480005438
0.2614424323103313 -0.1061467447399791 0.005378816303167077
0.1296410184203242 0.2363732234806772 0.005498939684459971
-0.1462945058150368 0.2485874470637593 0.005223983672659809
0.2475866218438408 0.1705159059448924 0.005487669815903536
0.04152374332131561 -0.3028479458728284 0.005482516631933586
0.003535347768561003 0.2781616013943333 0.005433228450130014
-0.0717946675520329 0.2614901431409778 0.005371698802261007
0.1851256469703187 -0.2258169537869786 0.005412772378004759
-0.1614770472688935 -0.2636073565649926 0.005593268547183965
-0.3179910462529166 -0.0223260413133105 0.006284682540182303
-0.2293938660422523 -0.2264655563880364 0.005546031156976021
0.1174632833275117 -0.2659745929060345 0.005587604565280479
-0.09460589803935367 -0.3040347264061664 0.00554423974241004
-0.3122532294173759 -0.1069594543084701 0.005549942694985843
0.08271425868268854 0.2949164733904117 0.005534303710851339
-0.2655313534076527 0.1860589006021624 0.005247198777696484
-0.3089547969168875 0.120982497956117 0.005485375419726379
0.2106726567488561 0.2465358566216489 0.005619236823682269
0.3065460614032153 0.1061888624050004 0.005868695817963258
-0.2213785734118759 0.2414671969262286 0.004697825015203707
0.2706756655761041 -0.1856559420751389 0.005907419804052132
-0.3000159610071536 -0.187724793278308 0.005584801252553868
0.3356407825731204 -0.0561954406378669 0.005400432865601684
0.3311006657789602 -0.1282089033394741 0.005044051455925315
-0.02821561757860853 -0.3449454014776264 0.005512328858660185
0.3161422532937908 0.1820365858529918 0.004851491737161093
-0.3537799534267778 0.05603552867080485 0.005708099915967834
0.3299076637981075 0.02250485133225244 0.005322851446868132
-0.0470626992208833 0.3379380922294003 0.005410440575656381
-0.1236488807701498 0.3223410408686215 0.005355519656250076
0.108290873072894 -0.339921248396477 0.005323671983970147
0.03022658016722043 0.3538701985266596 0.005468758638683144
0.2853449180338884 0.2505989876722128 0.005484470590359633
0.1658766153006453 0.3098148223317904 0.005743032665069175
0.2456082786685475 -0.2584130873732555 0.004966876913762569
-0.2269784469267644 -0.3093061960472219 0.005533682767263024
0.1884135388093886 -0.3124458086723307 0.005925640523717197
-0.3848666192384967 -0.07307320250818182 0.0057306009756857
-0.1605326736949654 -0.3479577724029306 0.005553265969654578
-0.3359882594037469 0.2006203795087576 0.005489701311374759
-0.09981251064408123 0.3969811708091584 0.005386776354653871
-0.2943540009337832 -0.2705976702798179 0.005513819681269563
-0.373049396030966 -0.1530452880356626 0.005466131878293837
-0.09397624968599501 -0.3872680016848064 0.005509906179983436
-0.285870454164831 0.2732462054482886 0.005787111558856656
-0.4052009349428337 0.0007566320925999729 0.005724528378567358
0.359729144685757 -0.1880435059126484 0.005364748643014379
0.1663008179801398 -0.3870421345880722 0.00496853495464654
0.1082845660796831 0.3689116920943287 0.005518284053579614
-0.3843537586957996 0.1358839519793655 0.005587040723735181
0.2508212875404494 0.3225841182991666 0.006112559502129281
-0.2018676761972 0.3077900868548668 0.005184988037721024
0.3799202284477277 0.1505898000323124 0.005380880582570948
0.3849637417068444 0.07305407740100883 0.00562937781063079
0.3987621997851316 -0.01231071590061173 0.005553624202352335
-0.02252181642178669 0.4134239804768735 0.005457520063105788
0.03705213351203456 -0.3827611773201908 0.005412584695014162
0.4056984837281952 -0.1008578385894868 0.006085615099651243
0.3668803767348714 0.235337209157824 0.005369361706018336
-0.3629874973802658 -0.2339670855335464 0.005448938345081181
0.3183905567310569 -0.2539207140938986 0.005425068738118701
-0.4339875377677986 0.07708253517410817 0.00562731817603706
-0.1772059795847378 0.3799961442696489 0.005315020661293318
-0.02807975470379561 -0.4299917061480328 0.005509635959154652
0.05525624487468071 0.4294547463016439 0.005540430628689346
0.1023924770673646 -0.4178553714282036 0.005053507894764892
0.2718702848498004 -0.3265621991899832 0.005478657277396257
0.3384667157886674 0.3081474714964879 0.005679206708407736
-0.2263924227431572 -0.3929514495928214 0.005543224247040728
-0.4489267369252583 -0.1244659185442686 0.005543832213477742
0.2526283710888401 0.399267139046074 0.005018530782141709
-0.07782390298985799 0.4719561276536686 0.005403174980393523
-0.2926354457742536 -0.3538627255285638 0.005502047812444649
-0.3647505205261332 0.2708913960493163 0.005313473610367081
0.2339970415641554 -0.3926797377277578 0.005360181988062639
-0.4666740656351137 -0.05043439011297338 0.005600357133082455
-0.4143548837167962 0.2118870891856882 0.005430961004181143
0.1842834229916984 0.3844980821835436 0.005478787555948854
-0.3270320329013687 0.3402714189819855 0.0052413682388473
0.4347734113400588 -0.1800457411482992 0.005764797862309377
-0.09090256343980303 -0.4694988084080118 0.005486370403420116
0.3961288627504972 -0.2557414879417323 0.005437089478987491
-0.4334974032839264 -0.1998819539963263 0.0052780739583969
-0.1597609318405772 -0.431897317003043 0.005576242468990609
-0.1545668512446211 0.4543480560240036 0.005361891898653463
-0.3591734308597084 -0.3157423708219209 0.005422545157623911
-0.463316508151994 0.1540039111909068 0.005500776653800925
0.4578332974695269 0.04296290856017433 0.005626969959644254
0.3226604172006703 0.3796353806709059 0.005486673194106583
0.4667636512265604 -0.03903763154555839 0.005571084456226979
-0.4889344145837765 0.0233423262359693 0.005603414070561318
0.4502413887913716 0.1233496877104505 0.005495235413233194
0.1336359188438132 0.4455615904311161 0.005629629456020144
-0.255344325534881 0.3561860926214444 0.00541658514878831
-0.001675604383360397 0.48904301364362 0.005440814219260588
0.1832061791096091 -0.4640091090482199 0.005788738739068449
0.03574754711439805 -0.4650396111263078 0.005371530313740398
0.4376513311616771 0.2058277681545234 0.005551302399601037
0.4837914243959624 -0.1164924423067171 0.005598733205086593
0.4218639009042083 0.2892659347657943 0.00565059361337967
-0.02224630281345641 -0.5215677420316877 0.006051656994033237
0.3505969267859465 -0.3253066011811632 0.005548091815600315
-0.4267675030938939 -0.2798473997378673 0.005279319113835712
-0.2316359625034837 0.4339777954553703 0.005383308186330332
0.07290659522358381 0.5055145308066508 0.005427403913889359
-0.5149194772516339 0.09875660247876886 0.005535375990294816
-0.4022588611919484 0.337123886783771 0.004767895040180298
0.3097310767678268 -0.3968226336414372 0.00543906943234356
-0.2283925038254837 -0.4756273941731733 0.005528953375437411
-0.5119755330087661 -0.1777775950192966 0.005335428144093022
0.2976972570654329 0.4582265686329755 0.005462230775963197
0.4291041078722659 -0.3270177362955061 0.005491369158757601
-0.2942998104447233 -0.4362563685775886 0.005529830505928247
-0.09660394633240352 -0.5431705420520163 0.00500096888294874
0.1098754177016126 -0.4855382127729631 0.004834481980066419
-0.5281556227737874 -0.1044070080597022 0.00551458814873353
0.2131637026605784 0.4670379284744504 0.005897244509320963
-0.1330186846379884 0.5296436102210954 0.005398735770907395
0.4015176364396004 0.3641463915364833 0.005677419775071323
-0.05660555007169241 0.5477819934586171 0.005424705642105318
-0.3606909192521505 -0.396469032340956 0.005498335849018867
-0.4922038451624496 0.2320055091697364 0.00533708941287553
-0.4463436692856491 0.286564626904402 0.005169884770192229
0.4713727754643505 -0.256666581496343 0.005531524664444257
0.2626686577909041 -0.4662417575641681 0.005622039102711238
-0.1628081131653342 -0.513358728076911 0.005455819542537287
-0.5478800128990428 -0.03002132823344232 0.005567957887562278
0.5138003669936551 -0.1916540039008547 0.005500915325233263
-0.3796209340112515 0.401821856891908 0.005001303720566615
0.5312993562811663 0.01857855929573225 0.005539204737238939
0.5097744309790497 0.1767094520244855 0.005565141444943282
0.5221435465023796 0.0962670171280163 0.005524774070739257
0.1450090833425377 0.5211610659789666 0.005302452365987225
-0.4930740931710986 -0.2455961378359308 0.004808870746182995
0.5402330281014218 -0.05651528406864898 0.005322156171540872
-0.4285090813513538 -0.356331282919054 0.005428217638940874
-0.209677300085138 0.5100383966165445 0.005389837486562641
-0.3068852808056879 0.4174875531826682 0.005322800092624242
0.01917483166554749 0.5665745892760864 0.005465199454471046
0.05763561168926867 -0.5402235638096644 0.005403594632538479
0.4949425210578464 0.2597239858083706 0.00568848298685903
0.2117204403905484 0.5442130521437321 0.004855721701753561
-0.5413240726209616 0.1767020198073269 0.005458415135933974
-0.5702837787715128 0.04488773320624197 0.005547904737866018
0.2203434910376257 -0.5362828684209469 0.005616975753212823
-0.2260999765803395 -0.5598352151050346 0.005717268429011145
0.375876822440214 0.4405886824282628 0.005616131622606199
0.3861899850198168 -0.396428243300622 0.00547423262940794
0.5623634164828382 -0.1309175156973648 0.005327182226765133
0.4816110172062112 0.3453013772212883 0.006015727319018867
-0.4653065378977493 0.3790266432901186 0.005609733838059063
0.01303337390117949 -0.6010274901957902 0.005641439131095301
-0.2864653872603538 0.4913322958474403 0.005339782528298381
-0.500987681045479 -0.3156398941695893 0.005381895364199456
0.4644132757638568 -0.3977340075333086 0.005470424003482529
0.0930422439557477 0.5846172476528921 0.005454361753411512
-0.5857662195560241 -0.1670120035828252 0.00567830752376009
-0.06279371007245542 -0.6032721219913849 0.005458988943135622
0.3520808066088044 0.5169170536270903 0.005411345734081851
-0.2950202114527432 -0.5192835049806078 0.005621503606804407
0.3416706092209688 -0.4679641293546764 0.005541583239502854
-0.3621303256000653 -0.4784723975145959 0.005559094921868709
-0.593585160802041 0.1215755035986569 0.005501105027250083
0.5072744566468594 -0.3298172846015891 0.005513288450520066
-0.6054140163188115 -0.08735576889815796 0.005625089984444363
-0.1118922233198428 0.6055294350550543 0.005429063503198808
0.144222194413981 -0.5446821075188603 0.005293488444283305
-0.5633210046007315 0.259991423243093 0.005521146226389977
0.5501534751081055 -0.2638098940201017 0.005483385227856627
-0.035051133876904 0.6240082292909057 0.005447770855928635
-0.4288144650344559 -0.4365927431572035 0.005490275674850476
-0.5142530883446812 0.3197372037283661 0.005553264881576622
0.2989072201804074 -0.5381530984826427 0.005580725519328996
-0.1882401519612958 0.5863644657358694 0.005417245846631022
0.2781093944105392 0.5309217559043697 0.005284777740332065
0.5973065862939526 0.06912282732987267 0.005457273304020228
-0.1527633462495024 -0.5984271886588375 0.005963423614162488
0.571382098206111 0.2219641359898159 0.005460088035685191
-0.6273406887193743 -0.009767370523833948 0.005592065007197562
-0.4346552876604528 0.4480017978972592 0.004930229468265083
0.6083149487437804 -0.004427425256183274 0.005325935972958842
0.1654215034591628 0.6014155797410528 0.005235199226237853
0.4539478014820458 0.4257063796749706 0.005722476233189872
0.5851387312917149 0.1452375189503386 0.005489393762674094
-0.5659578549974423 -0.2515412973135909 0.005949051934881736
0.5590679640850965 0.2970775470856036 0.005336586503639293
0.5947963073159318 -0.1989692265390154 0.005419722593693296
0.6133718347863263 -0.0736378285131247 0.004831380283692161
-0.3652191998762543 0.4769373920877313 0.005312960182234826
-0.4960928061543341 -0.3921449355151073 0.005373470941369516
0.09589076516072111 -0.6074252349261259 0.005521536552772136
-0.264569601054044 0.5659989777184038 0.005376569695595641
0.04212769479928714 0.6456789614568292 0.005549606311005612
-0.6157645294617103 0.2017918193674358 0.005540504473224819
0.5533745595174447 0.366844146758344 0.004898124954212209
-0.2348395862674715 -0.637391264883604 0.005468350422084203
-0.6493921217550646 0.06686453558892899 0.005547157767935337
0.4196455124248366 -0.4665903407971568 0.00548226613652985
0.2570953133458616 -0.6080192002149539 0.005580837834004261
0.429682461743595 0.5026251971740968 0.005637367914395786
0.2475101543692185 0.6126641286522272 0.005487495401244562
-0.02437123089983159 -0.6736200418272473 0.005478913708266872
-0.3432524235971278 0.5451497544422229 0.005284605366352857
0.3769526038391908 -0.538802593746571 0.00554239538231735
0.4994124779376896 -0.4670481184719266 0.005454842761225392
0.6459944086674446 -0.1335964611785586 0.005307166795260138
-0.5688150263610334 -0.3435438559445165 0.005677433976280711
-0.6630271819849071 -0.1413899303126946 0.005582697272436862
-0.5384743640187171 0.4039731544814558 0.005650378316034284
-0.3665012258711004 -0.5598024337339749 0.005567380693451242
0.1173770829817674 0.6649546287238037 0.00554785537820252
0.5440622214701527 -0.4011996775953338 0.005489306975635039
0.05267383964651538 -0.6733609172666088 0.005563149533370475
-0.09164369447137256 0.6812058475037147 0.005440623423261269
0.5263802254560678 0.4301028040779771 0.005268850005553866
-0.6428088981472817 -0.2191044918784762 0.005604149867115878
0.3971000649544407 0.5774595598088289 0.00545641845372815
0.5868382392962145 -0.3359126740766148 0.005481589254354678
0.1789007465940405 -0.6103641000838789 0.005462858471432149
-0.4319541727340209 -0.5179934754000222 0.005536262903784925
-0.3004528566350692 -0.5993456956001146 0.005553998911181949
-0.101957350710409 -0.6687960529995357 0.005477456344804968
-0.6695803624179587 0.1446211415974215 0.00551148287707131
-0.6834922192104136 -0.06372051996213718 0.005556461648381595
-0.167730121967254 0.6632419702539283 0.005434697404183503
-0.5873343470392054 0.3429770727875439 0.005553273389183142
0.6291520955573011 -0.2703200122221837 0.00542505620736454
-0.01389737587322672 0.6991165202307146 0.005435765597299583
-0.497282949466425 -0.4733810085152994 0.005489100568612717
-0.6365873083140029 0.2821414991615511 0.005484398959981249
-0.4988573457178841 0.4694926239746863 0.005303250876901535
0.6621258050657048 0.1144674855868483 0.005581513100676682
0.6351436917458441 0.2682457402809155 0.005447734018625885
0.6486577176806764 0.1916840583660859 0.005516397784176555
0.6739765524142706 0.03535282022512044 0.005643725665710992
-0.2427696167457996 0.6432698117548701 0.005398746752641771
0.3207403223095708 0.5969507233072325 0.00554339732775364
0.4542186856519682 -0.5349653536580791 0.005419729822384765
-0.1744884766404395 -0.6723078839904215 0.004966333408874692
0.6846829257573084 -0.04835410992321947 0.005950181734278161
0.3358091240481287 -0.6103910739851123 0.005591682917565155
0.1957126354120746 0.6698561899599071 0.005317346921576178
0.6722460629858921 -0.2029138708567897 0.005300084487212631
-0.6275963822510719 -0.2974242169263269 0.005416263255223649
-0.7070938552611105 0.01397482350270822 0.005582777912016237
-0.5614245702187259 -0.4239165178904036 0.00537232649324707
0.6265401396326606 0.3451925643923199 0.005332603590920836
-0.4336238719607652 0.5262178996002028 0.005926177831239905
0.2153735646390942 -0.6788449415019747 0.005536213215902047
-0.3175318263608779 0.6207428620425314 0.005320709152261128
0.506788332954793 0.5024039791308686 0.005474377745493514
0.06599057255834459 0.7257907154455782 0.005737942111251504
-0.6913897286563891 0.2237164052266218 0.005534145674425438
0.1333051529848064 -0.6758568292018388 0.005505953197817198
0.4791770654526785 0.5698749447676963 0.00553264952514951
0.6087628432842972 0.4208797158135131 0.005328759855498467
-0.7279039530504066 0.08991693512287843 0.005551309298830704
0.5351066830603163 -0.5343024341282341 0.005400635332122793
0.01087920201032176 -0.7450149046599223 0.00555739928095635
-0.3020184470029378 -0.6813930455167441 0.005709346419512784
0.4128291074700908 -0.6098391009838138 0.005552116118250677
-0.3932785437993188 0.5950376230707715 0.005209425908676882
-0.06751076424244494 -0.7424664781682706 0.005595624131168227
0.7199490231963395 -0.1278143031136 0.005651445874613122
-0.7231121377987135 -0.1924392301385176 0.005495023736057439
0.2868627189258352 0.6817710643618475 0.005997263019002714
-0.7413176839601879 -0.1171012860683761 0.005511476259978564
-0.615465929049129 0.4231728206913287 0.005538001411779127
-0.3706100271771379 -0.6418651293016786 0.005650142428658868
0.6251369217614249 -0.4069650114244516 0.00549550019729197
0.5812597335758694 -0.4707296885945049 0.005476828466980756
-0.4365256922369977 -0.600753385107378 0.005588275696384548
-0.07453272016082463 0.7557917466355563 0.005398741062772095
-0.5730596029045916 0.4848720666659875 0.005426721533534121
-0.1499007528070764 0.7398968014493466 0.005429735724001694
-0.636882907905079 -0.3888770197475817 0.005775380888813966
0.2945536357876811 -0.6794010033272162 0.005570957883712991
0.6665899793599266 -0.341801109791572 0.005466280769101483
-0.6624368608719454 0.3627655300356958 0.005480711971458006
-0.5003164556087016 -0.5569738982295168 0.005492849001448356
-0.7056907044449477 -0.2651263308139704 0.005329991730768167
-0.1462124271473154 -0.7402335273141812 0.005483582279191818
0.5810556982400458 0.49068049187653 0.005364284471377855
0.14478962543313 0.7411652657772081 0.005887715152140063
-0.2239258340996262 0.7216145383058886 0.005400573142111841
-0.760977750982073 -0.03970830815273485 0.005490854880846291
0.1695621122099089 -0.7437623508320159 0.005474833280988935
0.7258489608751995 0.1654393557739331 0.005540514010210128
0.43936284549568 0.6367308412274446 0.005213819891779661
-0.7449718224716207 0.1664700187552431 0.005440509336289002
0.7113214761527531 0.2412551656342081 0.005471880396974459
0.0022003983680838 0.7713946758326955 0.005273529178140366
0.706830552623453 -0.2743482277833821 0.00540702887139724
0.7379209729506414 0.08919376126486864 0.005566837184474361
-0.5625549789944025 -0.5114380585247597 0.0053460479378659
0.08898475229929642 -0.7438694939697409 0.005539809571639586
-0.5207241956261929 0.5424615734550724 0.005449938124602982
0.6972978420984671 0.318388893931765 0.005358211531243036
0.7469085929667949 0.01201202899231875 0.005558296567253979
0.3634452821536761 0.658211924051218 0.005550849362781841
-0.7100126009497889 0.3017185478936946 0.005355985098239875
0.2249269190617266 0.7304563208562385 0.005013958312860957
0.4884570662992723 -0.6007900313696578 0.005293310987686138
-0.2315694429463569 -0.7242942704461031 0.005887362313210986
0.7449475720593571 -0.2023107625542285 0.005324800227375149
0.76072095068848 -0.06368306435006042 0.005380712530908401
-0.6192291425627391 -0.4648777263687777 0.00485511971367023
-0.2963053035181086 0.7005279705959929 0.00530029516107593
-0.6878980987776864 -0.3360885514725594 0.004851393082450471
-0.4735522379483324 0.5961502643966143 0.005219957486304114
0.6858099926085836 0.4008012718252861 0.005491743169935044
-0.7885278874168419 0.03918335104150827 0.005640160369898447
0.3739526791235221 -0.6837443714597639 0.005644066931515711
-0.366194372188043 0.676806902391006 0.005085738541364355
0.5246647919552639 0.6328227406762712 0.005285951346007308
0.0773002840017661 0.807035154551161 0.005728806518759155
0.2529504373778931 -0.7488398108364592 0.00560479247695872
-0.7684652571356368 0.2460147899957671 0.005472635696633836
0.5708988228454852 -0.5993105561873763 0.00531428760724036
0.5659891867124223 0.5712390850327367 0.005926396061110763
0.665687656251749 0.4746344801650964 0.005371459019527279
0.1242935681099043 -0.8126878556606264 0.005485207883374005
-0.8071082993718084 0.1131217160403739 0.00558750599425069
-0.03047415064205944 -0.8160011957168409 0.005576787773114146
-0.3805367185524397 -0.7205203566072876 0.00555912947990172
-0.8012103650033822 -0.1723127195406369 0.005543949795347293
0.6642865933699251 -0.477038910562175 0.005500121406879553
0.4491727712819125 -0.6807614817929473 0.005555570187599522
-0.4456168480085846 -0.6815940004086524 0.005621318862279224
-0.64765344884496 0.5050096338153978 0.005515312715586762
-0.3154093720505533 -0.7566811198912446 0.005402795538366984
-0.1070194343203821 -0.8124774679128627 0.005496755477519928
-0.6915134877094135 0.443082799364623 0.005523576197359642
-0.817792269066865 -0.09566637519316612 0.005492684313284371
0.7062337201314878 -0.4134759024000088 0.00548866687837133
-0.4323660180326644 0.6542305845897681 0.004551145255904876
-0.7841617271593532 -0.2482345009721846 0.005537322238874948
-0.1353711148237154 0.8158346821797525 0.005407821058455829
-0.06130536958099443 0.8296220900769187 0.005256055529208162
0.6189728813355385 -0.5386036769379082 0.005444442007147532
-0.5094719460252579 -0.6382499025760118 0.005623002654419364
0.2854786792678082 0.7723238524695594 0.005285237874721023
0.7449551228542425 -0.3476414479095838 0.005412065756027649
0.3478721927344063 0.7389852665889329 0.005458638833331062
-0.2097175074741694 0.7990115397551256 0.005461437993981523
0.7893719732059366 0.2171046026735252 0.005502821776166445
-0.5983605647260251 0.5644833655080753 0.00555321471936426
0.8019931838042145 -0.1396769125744618 0.005704457923776744
-0.57282507090427 -0.5902586779267676 0.00559567989646381
0.8035917595128398 0.1430140673688311 0.00551335334941257
0.7719887550094112 0.2920772357912141 0.005412863901685826
-0.7373929495451884 0.3815112077989712 0.005387029548450648
0.8142758804083647 -0.2139216663780424 0.004760863436096423
-0.6873750506333863 -0.4600807323669819 0.005322549197040457
-0.1841193968169658 -0.8036279890821583 0.005383271134557518
0.3326940810613858 -0.7503768677556186 0.005577288680867942
0.4167075085412553 0.7156922017598453 0.005172493855390093
-0.6384350492675491 -0.5380193477626541 0.005675613597706695
0.2146246506058989 0.8012939432062905 0.005117026932901635
0.7814661922573902 -0.2800244483690462 0.005272467426023483
0.8140089383977304 0.06948404358731403 0.005443821321335777
0.4841471080332555 0.6916100626974692 0.004606423055650163
-0.7255445632863804 -0.3961185431967936 0.005323756156630126
0.04662864844473739 -0.8162521042203699 0.005556237709930821
0.01169351977124567 0.8416096166707926 0.004814386076206113
0.204612207467262 -0.8100421220772623 0.005366059679065142
-0.2837274208500515 0.7785648136319442 0.005442341734366229
-0.7631603790585761 -0.3229767575666976 0.005375002459557585
-0.8354138464688767 -0.01676437327863553 0.005350151144846528
0.6353600312131268 0.5409394300559841 0.004972399796033662
-0.8165521874717392 0.19150113456803 0.005209268362777943
0.1466460538685327 0.8167791085915838 0.004947005283638351
0.8321621438601579 -0.07327790757435339 0.004789111303281351
-0.2548359967428447 -0.7951283957306713 0.004919939565487798
0.5219516522544125 -0.6624818780764287 0.005061024388623193
0.7527065876354426 0.3707469559390891 0.005279303382698134
0.8227019645871504 -0.00241374162922567 0.005266085784787515
-0.7818955844355501 0.3204287534799999 0.004934220675684269
-0.5478989023599539 0.6218064097602307 0.005445960173648069
-0.3570396617107945 0.7543290259225743 0.005356245457447184
-0.4974510633632963 0.6787872699282261 0.005141353079017064
0.4151074001491845 -0.7595098681524464 0.005874831342552168
0.7430400339946328 0.4633594269800501 0.005848960509577975
-0.4295190788156602 0.7264712489701045 0.00512830687408484
-0.8745492937531913 0.06541068258512359 0.00599766986771925
0.5992638174131832 0.6539402442029175 0.005663929118948462
0.2902234626060731 -0.8209911688420088 0.005673906476069018
0.6080155018159668 -0.6612244305327039 0.005107619665257943
-0.8436414244332827 0.2858006724877257 0.005693788304331741
0.04708311475008681 0.8995205252088015 0.005214747980076501
-0.07316249869804253 -0.8868551867182838 0.005652607804602233
-0.4526580494661367 -0.7643178394470376 0.005659074207509007
0.1582185519788292 -0.879887028196921 0.005397842117275307
0.7039580564366121 -0.5459133623970782 0.005495385431999106
-0.878383420340786 -0.151417546747133 0.005547303443998757
-0.3858149881220318 -0.8016856600200821 0.0056318540958961
-0.8609639207230685 -0.2284912976310238 0.005658410716091609
-0.5165536258983342 -0.7231484410097584 0.005625095409017964
0.7474665766798824 -0.4836182880947729 0.005560437593951039
-0.8817383640251747 0.1418893687455416 0.00547561347285169
-0.7240680904712165 0.5217055621380869 0.005689053149432165
0.6555047761597198 0.6068594115146205 0.005450533974776284
0.7872522230168785 -0.4175495393802225 0.005569196905789501
-0.7695461192004984 0.4546412901689815 0.005669641883669726
0.00435352987134167 -0.8893462375850397 0.005634212101114471
0.08133048030605526 -0.8868285525964933 0.005553416003564902
0.6571276376531408 -0.6048418802492685 0.005353505261095289
0.4888559143386093 -0.7485278505916668 0.005567868560005977
-0.6749559514465086 0.585076414175832 0.005688773235671786
-0.892478543420956 -0.07559490496318175 0.005336631044429937
-0.1141270633197191 0.8914938260194618 0.00548353415756428
-0.1522612494560316 -0.8782445890000539 0.005651615561948101
0.8513398875366549 0.2675341545683466 0.005508767081981209
-0.1920668601006594 0.8760403799579679 0.005570971999931814
0.2722728914710124 0.8541630650235021 0.005456142601693968
0.8691113326820978 0.1932572646593106 0.005573668483845416
0.8236740898794753 -0.3470670428093445 0.005529899585936913
0.4116929097167912 0.7940944414563464 0.005465971314172332
0.7140438620554458 0.5413120750360008 0.005840515740047673
-0.7246353769642683 -0.5232886842479744 0.005346007573588959
-0.6898133293688162 -0.5866984351162277 0.004727229084698623
0.3436194140250268 0.8248578968855689 0.005485772704145649
-0.3162534190478943 -0.8381763837093735 0.005481994576824808
-0.5771322457019955 -0.6780630921221437 0.005501853540056071
-0.8400784338111389 -0.3087870674466984 0.005785156512445528
0.8288040918337077 0.3420337144127692 0.005359007498146899
0.8599152812254987 -0.271436728999729 0.005490273015246953
-0.6342895050889604 -0.6305722180233604 0.005248979321446049
-0.805702197273371 -0.3870725832068762 0.005581271295014663
-0.7690334646623541 -0.4590491176672351 0.005387836115409808
0.8765549003871957 -0.1832611025619105 0.005337694960770918
-0.03530893911597826 0.9027491946579493 0.005289843528030653
0.8821700583841902 0.1187416471226668 0.005564529103591983
0.4828922861578565 0.7636324106524884 0.005186421594033809
-0.269464889051965 0.8560239141076111 0.005588138526040081
-0.2343763481784195 -0.867570537710765 0.005620617653384457
0.8902567951436604 -0.1111066021626813 0.005234198021291652
0.1970060391882928 0.8779328672947679 0.005341221989947218
-0.8171416545952825 0.382588885313528 0.005602492260293406
0.5506744293538703 0.7140638573510055 0.005216092076924326
0.3670314975570914 -0.8200412353605681 0.00540750943113461
-0.6222438306821395 0.6452388817102687 0.005623015921750257
0.2373237657054665 -0.8735871045179928 0.005090959290311078
0.8912642994922364 0.04407513705932645 0.005479333308997856
0.5579463812119649 -0.7165561604294383 0.004623661557886538
-0.9045715753098899 -0.0007066656200325307 0.004845679884799188
0.8973634717097779 -0.03146672205060031 0.00528807123455829
-0.878698938387764 0.2197308730912965 0.004897347893356187
0.8031333250709314 0.4188248768202295 0.005071358622494191
0.1180473271163024 0.8858592167349093 0.005496672757153617
-0.3464696580851812 0.8309687948862351 0.005540545881231767
-0.498532324918611 0.7566778526127194 0.00542076317425376
-0.566070190800257 0.7036881736875862 0.005442453694215989
-0.423263547546796 0.8002796711688993 0.005415427992563654
0.4503460809933804 -0.8407950067020308 0.005831978970998805
0.8049147238282243 0.5169144299216074 0.005806624310609028
-0.8971214879781138 0.3425080827694499 0.005747404881212925
0.3260414611973766 -0.8985608407049144 0.005785778378609979
-0.9543782765498425 0.1128577426370055 0.005792322016909957
0.6727637463923964 0.6890979869925912 0.005632913985340068
-0.1112192830342481 -0.9563765806324047 0.005612368939645479
0.7251398667399575 0.6335270497558844 0.005467400994411134
0.7861018149623967 -0.5567211683259251 0.005662319339429665
0.6884945752012618 -0.6759536500329298 0.005403687147563596
-0.4603601592306992 -0.8454542000247167 0.005738480570943577
-0.9430929496607909 -0.1950126923700725 0.005528997961348849
-0.52670225709361 -0.8057787862438188 0.00579174300284434
-0.9252606653620109 -0.2663203153387769 0.00531610589241007
-0.7980833478867883 0.5402070646042227 0.005661878576140643
-0.8386308628246375 0.4752774003099196 0.005356606363490956
0.04171321667040955 -0.9620189661596604 0.005670739597280303
-0.03503504850052912 -0.9621572072242043 0.005700941231391699
0.004521584512658132 0.966930396520554 0.005630478278521032
-0.9566365350806358 -0.1200127273211834 0.005535381815770997
0.8645315979381291 -0.4250834210934016 0.005511744699228886
-0.7508901653905643 0.6043633129469052 0.005819569534440724
0.6338921787655146 -0.7306403349737839 0.005091265356360354
0.7393899236891398 -0.6181491129591881 0.005583031339995932
0.1177005587957304 -0.9562706574177141 0.005516959574331384
-0.3921570661552072 -0.8800439567064371 0.005556453143104836
0.6173937734026591 0.7419149691113094 0.005534230608461306
0.8952721606114882 -0.3575266033158109 0.00520413896309435
0.8280142619530948 -0.4920420058605529 0.005645664172875813
-0.9634544665866961 0.04025928347423163 0.005506407390952119
-0.3224245676528914 -0.9088484747772008 0.005207937371187358
0.1919240165832274 -0.9456015917550108 0.0052091299298808
0.909730671324255 0.3197773228885739 0.005564862703951106
-0.5902296287635612 -0.760957089140279 0.005750746884595819
-0.1669491975725244 0.9512338361268907 0.005782129067776749
0.9319862575568364 0.2446354306703564 0.005711684255943913
-0.7617172718313843 -0.5957138391411555 0.00527467580704704
0.923303137932004 -0.2921098879366451 0.004618255468036491
-0.8448947223417809 -0.4646359516845239 0.005444025799236973
-0.8048478304021621 -0.5310481983849348 0.005509914403186578
0.331598903618844 0.9061812456105249 0.005731065575556126
0.4067162491967493 0.8748040753725095 0.005714313499837852
0.2651822767262516 -0.9330523110294868 0.004547274295295787
0.4799364615463474 0.8387652953898983 0.005578348700437907
0.9485627302923424 0.1678356612839055 0.005766014961448285
-0.8775469034329593 -0.3976424798958876 0.00525470069842906
-0.0824194145731094 0.9634364453237662 0.005652715047721514
-0.2498856352333819 0.9326453499898538 0.005834533886198823
0.8822608700487714 0.3926215640230435 0.005283761618160023
-0.6973847623189598 0.6665817241958795 0.005845974429981511
-0.7083688789838322 -0.6584377720648387 0.005292853295623724
-0.1848974240848609 -0.9453765383878465 0.005347791338567063
0.9375146802821741 -0.2222341352611057 0.005287669663122016
0.2528410484860199 0.9322720104144537 0.005677313764207183
-0.2556191387795101 -0.9327790399421217 0.004784388316809524
0.08938314824860281 0.9621387350078473 0.005599851621921007
0.5126774258584824 -0.818238083887839 0.004906022078441425
-0.906493165755026 -0.3338964756910148 0.004856577660419627
-0.947421467090339 0.1910033566980272 0.005441342085785124
-0.6503703068151663 -0.7114639442197396 0.005615859891665197
-0.9277166608484251 0.2720486888865521 0.005357036472402067
0.5728834517356088 -0.7800038735894433 0.004823593627365528
0.9542331457475548 -0.1482730764155892 0.005326893372289546
-0.9659958988765199 -0.04171801821240403 0.005346725211356031
0.552169666306294 0.7936361085623995 0.005550380277688153
0.9594620455516183 0.08985419573951918 0.005731043966434716
-0.3317682568565941 0.9073307575157861 0.005815001931092272
0.7739277401468969 0.5800692825203005 0.004887174546962464
0.9627734686033389 -0.07000834181677743 0.005508356093754828
-0.4930680524360849 0.8328286543772655 0.005733415444310921
0.9649334318165272 0.01067666082177019 0.005599866656875578
0.1704142933666205 0.9501474635176698 0.005716493821798098
-0.8764978883402599 0.4127660893562042 0.004719020618027823
-0.6375148092364088 0.72643750223333 0.005753496186984676
0.3955195376677178 -0.8848758845786385 0.004706052462488408
-0.5689597499738562 0.7826680454262158 0.005730277006328554
0.8514260530188389 0.4632860369668632 0.004721285267708043
-0.4129807572745939 0.8747965441803512 0.00573105424530784
# 3.14159265358979
# 3.14159265358979 +- 0.0002490695859727388


==> anc/Lineseg.cxx <==
using namespace std ;

#include <cmath>
#include <cstdlib>
#include <fstream>

#include "Lineseg.h"

/** Ctor given two points at the same distance to the line in the two opposite half planes.
* The two arguments define two points (supposedly in the circle) and we construct
* the line that runs perpendicular to the line that connects the two points, and
* ends at the circle's rim.
* @param[in] p1 Coordinates of the first point. 
* @param[in] p2 Coordinates of the second point. Implicitly this defines the line segment because
* it has the same shortest distance to the line as the first point, but lies on the opposite side.
*/
Lineseg::Lineseg(const double p1[GS_CIRC_DIM], const double p2[GS_CIRC_DIM])
{
	/* Vector from p1 to the point on the line at closest distance. By definition, this point is
	* half way between p1 and p2.
	*/
	for(int i=0; i < GS_CIRC_DIM ; i++)
		d[i] = (p2[i]-p1[i])/2. ;

	compass = atan2(d[1],d[0]) ;

	/* Vector p[] is perpendicular to d[]. So we turn d[] by 90 degrees to the
	* right (negative in the mathematical sense)
	*/
	const double phi = atan2(d[1],d[0])-M_PI_2 ;
	p[0] = cos(phi) ;
	p[1] = sin(phi) ;

	/* Compute values of parameter t (where the line segments starts) where this line intersects with the unit circle:
	* |vec{r}+vec{d}+t*vec{p}|= GS_CIRC_RADIUS. Solve this quadratic equation obtained by using vec{p}^2.
	* |vec{r}+vec{d}+t*vec{p}|^2= GS_CIRC_RADIUS^2 => (vec{r}+vec{d})^2+t^2+2*(vec{r}+vec{d}).vec{p}*t=GS_CIRC_RADIUS^2
	* The rd[] describes vector{r}+vector{d}. The x-component is rd[0], the y-component rd[1]
	* and the length squared is rd[2].
	*/
	double rd[3] ;
	for(int dim=0; dim < GS_CIRC_DIM ; dim++)
		rd[dim] = p1[dim]+d[dim] ;
	rd[2]= rd[0]*rd[0]+rd[1]*rd[1] ;

	/* rdp is the dot product {vec{r}+vec{d}}.vec{p}
	*/
	const double rdp = rd[0]*p[0]+rd[1]*p[1] ;
	/* The quadratic equation is t^2+2*(vec{r}+vec{d}).vec{p}*t+(vec{r}+vec{d})^2- GS_CIRC_RADIUS^2=0
	*/
	const double discr = rdp*rdp-rd[2]+GS_CIRC_RADIUS*GS_CIRC_RADIUS ;
	if (discr < 0.)
	{
		cerr <<"Internal error: negative discriminant in Lineseg::linseg\n" ;
		exit(EXIT_FAILURE) ;
	}
	else
	{
		/* t[1] is the larger, t[0] the smaller solution to the quadratic equation
		*/
		t[1] = -rdp + sqrt(discr) ;
		t[0] = -rdp - sqrt(discr) ;
	}
	rim[0]=rim[1]=true ;
}

/** Compute coordinates where this segment intersects another segment.
* @param[in] l2 The other segment to intersect with.
* @param[out] intX The line parameters of the point of intersection.
*  intX[0] is the value of the parameter t of this segment at the intersection,
*  intX[1] is the value of the parameter t of segment l2 at the intersection.
*/
void Lineseg::inters(const Lineseg & l2, double intX[2]) const
{
	/* We whish to solve for t[0] and t[1] of
	* vec{r}+vec{d}+t[0]*vec{p}=vec{r}+vec{d of l2}+t[1]*vec{p ofl2}.
	* Both referenct points vec{r} are the same as the reference point is the same.
	* This generates a linear system of 2 equations:
	* d[0]+t[0]*p[0] = l2.d[0]+t[1]*l2.p[0] (x component)
	* d[1]+t[0]*p[1] = l2.d[1]+t[1]*l2.p[1] (y component)
	* (p[0] -l2.p[0]) (t[0]) = (l2.d[0]-d[0])
	* (p[1] -l2.p[1]) (t[1])   (l2.d[1]-d[1])
	* And the solution is given by the standard divided determinant formula.
	* deter is the determinant of the coefficient matrix.
	*/
	const double deter = p[1]*l2.p[0]-p[0]*l2.p[1] ;
	if ( fabs(deter) < 1.e-10)
		/* vanishing determinant indicates that the two line segments are essentially parallel
		*/
		intX[0]=intX[1]=GS_CIRC_LARGE_T ;
	else
	{
		intX[0] = -(l2.d[0]-d[0])*l2.p[1]+(l2.d[1]-d[1])*l2.p[0] ;
		intX[0] /= deter ;
		intX[1] = p[0]*(l2.d[1]-d[1])-p[1]*(l2.d[0]-d[0]) ;
		intX[1] /= deter ;
	}
}

/** Calculate the shortest distance of the line segment to the reference point.
* @return Distance to any of the two reference points. The value is the same for both, by construction.
*/
double Lineseg::dist() const
{
	return hypot(d[0],d[1]) ;
}

/** Calculate the length of the line segment.
* This is a chord spun between two points of the circle.
* @return The value between 0 and 2.*GS_CIRC_RADIUS
*/
double Lineseg::len() const
{
	return max(0.,t[1]-t[0]) ;
}

/** Emit a PostScript moveto line which plots the line segment.
* @param[in,out] os The stream to write the PostScript command to.
* @param[in] pt The reference point. Supposed to be the same as used with the ctor.
*/
void Lineseg::PostScript(ostream &os, const double pt[GS_CIRC_DIM]) const
{
	/* tx[0] the start and txy[1] the end Cartesian coordinates of the line segment
	*/
	double txy[2][GS_CIRC_DIM] ;
	for(int dim=0 ; dim<GS_CIRC_DIM ; dim++)
	{
		txy[0][dim] = GS_CIRC_PS_SCALE*(pt[dim] + d[dim]+t[0]*p[dim]) ;
		txy[1][dim] = GS_CIRC_PS_SCALE*(pt[dim] + d[dim]+t[1]*p[dim]) ;
	}
	os << txy[0][0] << " " << txy[0][1] << " moveto " << txy[1][0] << " " << txy[1][1] << " lineto stroke\n" ;
}

/** Chop the line segment by removing a piece in the low parameter range.
* This restricts the parameter values in the updated line segment to values larger
* or equal to the argument. For small values of the argument param, there is
* no net effect if the segment is already short enough.
* @param param[in] The minimum parameter of the remaining part.
*/
void Lineseg::choplow(const double param)
{
	if ( param > t[0])
	{
		t[0] = param ;
		/* this will detach the new corresponding point from the circle rim
		*/
		rim[0] = false ;
	}
}

/** Chop the line segment by removing a piece in the high parameter range.
* This restricts the parameter values in the updated line segment to values smaller
* or equal to the argument. For large values of the argument param, there is
* no net effect if the segment is already short enough.
* @param param[in] The maximum parameter of the remaining part.
*/
void Lineseg::chophigh(const double param)
{
	if ( param < t[1])
	{
		t[1] = param ;
		rim[1] = false ;
	}
}

/** Construct a triangle with this line segment at one edge and the other
* two edges connecting to the center of the circle.
*/
Lineseg::operator Triang()
{
	/* The three corners of the new triangle in corna to cornc
	*/
	double corna[GS_CIRC_DIM] , cornb[GS_CIRC_DIM] , cornc[GS_CIRC_DIM] ;
	for (int dim=0 ; dim < GS_CIRC_DIM ; dim++)
	{
		/* One corner placed in the middle of the coordinate system (center
		* of the circle). There is no finer control here, because the knowledge
		* of the original source/referece point is not stored by the ctor.
		*/
		corna[dim]=0. ;
		/* corner to the 'right', using t[1] */
		cornb[dim] = d[dim]+t[1]*p[dim] ;
		/* corner to the 'left', using t[0] */
		cornc[dim] = d[dim]+t[0]*p[dim] ;
	}
	return Triang(corna,cornb,cornc) ;
}


==> anc/Lineseg.h <==
#pragma once

using namespace std ;

#include <iostream>

#include "Sphcap.h"
#include "Triang.h"

/** A line segment representing a connection between two 2D coordinates.
* The representation is tied to a view from a reference point which looks
* at the line into a direction perpendicular to the line.
* @author Richard J. Mathar
* @since 2005-07-01
*/
class Lineseg 
{
public:
	/** The vector from the reference point to the line and perpendicular to the line.
	* The x-compoment in d[0], the y-component in d[1].
	*/
	double d[GS_CIRC_DIM] ;

	/** The vector along the line and perpendicular to d[]. Normalized to unit length.
	*/
	double p[GS_CIRC_DIM];

	/** Start and final point of the line segment. Any point on the line has the
	* representation vec{r} +vec{d} +t*vec{p} where r, d and p are the vectors to the
	* reference point, to the point on the line which is closest to the reference point,	
	* and along the line. t[0] and t[1] are the parameters refering the the start and
	* end of the line segment.
	*/
	double t[2];

	/** Status variables which indicate whether the start of the line or the end of the line
	* rim[0] or rim[1]) lie on the rim of the unit circle.
	*/
	bool rim[2] ;

	/** The pointing angle of the line, i.e., the polar angle of d[]
	*/
	double compass ;

	Lineseg(const double p1[GS_CIRC_DIM], const double p2[GS_CIRC_DIM]) ;

	void inters(const Lineseg & l2, double intX[2]) const ;

	double dist() const ;

	double len() const ;

	void PostScript(ostream &os, const double pt[GS_CIRC_DIM]) const ;

	void choplow(const double param) ;

	void chophigh(const double param) ;

	operator Triang() ;
protected:
private:
} ;


==> anc/Makefile <==
# Makefile see make(1) or gmake(1) for RiemCirc
# Richard J. Mathar
# 2019-10-24

# optimization flag
CFLAGS = -O3 -Wall -fopenmp

# configuration file for doxygen(1)
DOXYTMP = .doxytmp

RiemCirc: RiemCirc.cxx Triang.o Sphcap.o Sphseg.o Lineseg.o Point.o
	$(CXX) $(CFLAGS) -o $@ RiemCirc.cxx Triang.o Sphcap.o Sphseg.o Lineseg.o Point.o

Triang.o: Triang.cxx Triang.h Sphcap.h
	$(CXX) $(CFLAGS) -c Triang.cxx

Sphcap.o: Sphcap.cxx Sphcap.h
	$(CXX) $(CFLAGS) -c Sphcap.cxx

Sphseg.o: Sphseg.cxx Sphseg.h Sphcap.h
	$(CXX) $(CFLAGS) -c Sphseg.cxx

Lineseg.o: Lineseg.cxx Lineseg.h Sphcap.h
	$(CXX) $(CFLAGS) -c Lineseg.cxx

Point.o: Point.cxx Point.h Sphcap.h
	$(CXX) $(CFLAGS) -c Point.cxx

# People using the doxygen parser may use the following to print the API
doc:
	doxygen -s -g - > $(DOXYTMP)
	echo "PROJECT_NAME = RiemCirc" >> $(DOXYTMP)
	echo "PROJECT_NUMBER = Richard J. Mathar" >> $(DOXYTMP)
	echo "FULL_PATH_NAMES = NO" >> $(DOXYTMP)
	echo "SHOW_USED_FILES = NO" >> $(DOXYTMP)
	echo "INCLUDE_FILE_PATTERNS = *.cxx *.h" >> $(DOXYTMP)
	echo "COMPACT_LATEX = YES" >> $(DOXYTMP)
	echo "PDF_HYPERLINKS = YES" >> $(DOXYTMP)
	doxygen $(DOXYTMP)
	cd latex ; make
	ln -s latex/refman.pdf RiemCirc.pdf

# generate the sample outputs of this directory
check: RiemCirc
	for N in 003 004 005 006 007 008 009 010 011 012 013 014 015 016 017 018 019 024 027 032 036 048 054 064 072 081 096 108 128 144 162 192 216 243 256 288 324 384 432 486 512 576 648 729 768 864 ; do \
		RiemCirc -v -L 150 -l 100 -r 2 $$N > $${N}.tmp ;\
		RiemCirc -v -l $$N -i $${N}.tmp -p $${N}.ps > $${N}.asc ;\
		rm $${N}.tmp ; echo done $${N} ...;\
	done

# clean executables, object code and documentation
clean:
	- rm *.o RiemCirc RiemCirc.pdf *.tmp
	- rm -rf latex html


==> anc/Makefile.am <==

bin_PROGRAMS = RiemCirc

RiemCirc_SOURCES = Lineseg.cxx  Lineseg.h  Point.cxx  Point.h  RiemCirc.cxx  Sphcap.cxx  Sphcap.h  Sphseg.cxx  Sphseg.h  Triang.cxx  Triang.h
RiemCirc_CXXFLAGS = -fopenmp

# generate the sample outputs of this directory
check: RiemCirc
	for N in 003 004 005 006 007 008 009 010 011 012 013 014 015 016 017 018 019 024 027 032 036 048 054 064 072 081 096 108 128 144 162 192 216 243 256 288 324 384 432 486 512 576 648 729 768 864 ; do \
		RiemCirc -v -L 150 -l 100 -r 2 $$N > $${N}.tmp ;\
		RiemCirc -v -l $$N -i $${N}.tmp -p $${N}.ps > $${N}.asc ;\
		rm $${N}.tmp ; echo done $${N} ...; \
	done


==> anc/Point.cxx <==
using namespace std ;

#include <cmath>
#include <ctime>
#include <cstdlib>
#include <fstream>
#include <iostream>
#include <vector>

#include "Point.h"

/** Ctor given the two Cartesian coordinates.
* Note that there is no check that these are indeed inside the unit circle.
* @param[in] x Cartesian x-coordinate.
* @param[in] y Cartesian y-coordinate.
*/
Point::Point(const double x, const double y)
{
	r[0]=x ;
	r[1]=y ;
}

/** Introduce a new neighbour point.
* The net effect is that the 'fence' of lines that surround this point may
* be tigthed if the new neighbour is rather close and the middle line between
* the two points intersects pieces of the fence already established by other 
* neighbors.
* @param[in] ng The new neighbour point.
*/
void Point::neigh( Point & ng)
{
	/* construct the line segment that divides the world between this
	* and the new neighbour into two regions.
	*/
	Lineseg fence(r,ng.r) ;
	if( li.empty() )
		/* if this is the first neighbor, just insert this as a first
		* piece of the fence.
		*/
		li.push_back(fence) ;
	else
	{
		/* chop the existing pieces of the fence and introduce a piece
		* of the new dividing segment if needed. Loop over the existing 
		* lines that define the current fence.
		*/
		vector<Lineseg>::iterator i ;
		for( i=li.begin() ; i != li.end() ; )
		{
			/* meet is the intersection parameters of the new piece
			* with the existing piece
			*/
			double meet[2] ;
			i->inters(fence,meet) ;

			/* if the new and the existing piece run parallel....
			*/
			if ( meet[0] == GS_CIRC_LARGE_T)
			{
				/* .. they may reside on opposite sides, which means dot product of vec{d} is negative
				*/
				if( i->d[0]*fence.d[0] + i->d[1]*fence.d[1] < 0 )
					/* skip this piece of the existing fence
					*/
					i++;
				else // actually meeting each other
				{
					/* .. or they are obstructing and intersectiong each other
					*/
					if ( i->dist() > fence.dist() ) // remove element *i because hidden by 'fence'
						/* remove the element *i because the new piece
						* is hidden it entirely. The pointer to i is not updated.
						*/
						li.erase(i) ;
					else
						/* the new piece is hidden by the element *i: this new
						* neighbour has no further effect and does not need to be
						* considered.
						*/
						return ;
				}
			}
			else
			{
				if( i->p[0]*fence.d[0]+i->p[1]*fence.d[1] > 0 )
				{
					/* if the dot product p[]with fence.d[] is larger than zero:
					* chop off current line at its high end (if needed)
					*/
					i->chophigh(meet[0]) ;
					/* and chop off the new piece fence at its low end
					*/
					fence.choplow(meet[1]) ;
				}
				else
				{
					/* If the dot product p[]with fence.d[] is smaller than zero:
					* chop off the current line at its low end
					*/
					i->choplow(meet[0]) ;
					/* and chop off the new piece at its at high end
					*/
					fence.chophigh(meet[1]) ;
				}
				/* if the intersection with the new element has completely removed
				* the old element: remove element *i, otherwise move on to 
				* the next old element in the list.
				*/
				if ( i->len() == 0. )
					li.erase(i) ;
				else
					i++ ;
			}
		}
		/* now all references with the existing line segments have been checked. If 
		* some subs-segement of the new dividing segment has survived the chopping
		* operations, add it to the polygonal fence.
		*/
		if ( fence.len() > 0.)
			li.push_back(fence) ;
	}
}

/** Calculate the area defined by the polygonal (and circular) pieces surrounding this point.
* The circular cap is included if that direction is not closed by line segments. There
* may be even multiple circular caps, if for example all the line segments that divide
* the circle are parallel stripes.
* @return The area in units of length squared.
*/
double Point::area()
{
	double a=0.;
	/* collect the total area of the straight line segments that build a fence
	* around the point.
	*/
	vector<Lineseg>::iterator i ;
	for( i=li.begin() ; i != li.end() ; i++)
	{
		Triang tmp = *i ;
		a += tmp.area() ;
	}
	/* collect in addition the area by the segments with a spherical rim
	*/
	vector<Sphseg>::iterator j ;
	for( j=ls.begin() ; j != ls.end() ; j++)
		a += j->area() ;
	return a ;
}

/** Calculate the sum of the areas of a set of points.
* @param[in] pts The centers (point) of the polygonal regions.
* @return The area in units of length squared.
* @since 2019-10-24
*/
double Point::area(vector<Point> & pts)
{
	double ar=0.;
	for(int i=0 ; i < (int) pts.size() ; i++)
		ar += pts[i].area() ;
	return ar ;
}

/** Calculate the variance of the areas of the point set.
* @param[in] pts The centers (point) of the polygonal regions.
* @return The variance in units of length to the power of 4.
*   That is the sum of the sequared deviations from the mean
*   divided by the number of points.
* @since 2019-10-24
*/
double Point::variance(vector<Point> & pts)
{
	const int N=pts.size() ;
	/* arithmetic mean of the areas of the points
	*/
	const double armean= area(pts)/N ;
	double var =0. ;
	for(int i=0 ; i < N ; i++)
		var += pow(pts[i].area()-armean,2.) ;
	return var/N ;
}

/** Compute the center of mass coordinats of the surrounding area.
* @param[out] coord The two Cartesian coordinates of the center of mass.
*/
void Point::cm(double coord[2])
{
	coord[0]=coord[1]=0. ;
	double cmc[GS_CIRC_DIM];

	/* total surrounding area
	*/
	double totar=0. ;

	/* area of a currently selected component
	*/
	double ar ;

	/* collect the area (and by linear superposition) the center of mass
	* contribution of the triangles defined by the straight line
	* polygonal elements
	*/
	vector<Lineseg>::iterator i ;
	for( i=li.begin() ; i != li.end() ; i++)
	{
		Triang tmp = *i ;
		totar += ( ar = tmp.area() ) ;
		tmp.cm(cmc) ;
		for(int dim=0 ; dim<GS_CIRC_DIM ;dim++)
		{
			/* Center of mass calculated here relates to the coordinate system that originates from p1
			* (see the Lineseg::operator Triang() for the initialization). Translate to the coordinate system
			* where the circle center is the origin.
			*/
			cmc[dim] += r[dim] ;
			coord[dim] += ar*cmc[dim]  ;
		}
	}
	/* Add the contribution from the areas which are spherical segments.
	* Works in the same fashion as for the polygonal parts.
	*/
	vector<Sphseg>::iterator j ;
	for( j=ls.begin() ; j != ls.end() ; j++)
	{
		totar += ( ar = j->area() ) ;
		j->cm(cmc) ;
		for(int dim=0 ; dim<GS_CIRC_DIM ;dim++)
			coord[dim] += ar*cmc[dim] ;
	}
	for(int dim=0 ; dim<GS_CIRC_DIM ;dim++)
		coord[dim] /= totar ;
}

/** Update the information on the number and location of circular caps.
*/
void Point::caps()
{
	/* x and y coordinates of start and end points of the 
	* straight line elements that build the current fence
	*/
	vector<double> t0sx ;
	vector<double> t1sx ;
	vector<double> t0sy ;
	vector<double> t1sy;
	vector<Lineseg>::iterator i ;
	for( i=li.begin() ; i != li.end() ; i++)
	{
		/* consider all parts of the fence that intersect the
		* circle
		*/
		if( i->rim[0] == true)
		{
			double t0[GS_CIRC_DIM] ;
			for(int dim=0 ; dim<GS_CIRC_DIM; dim++)
				t0[dim] = r[dim]+i->d[dim] + i->t[0]* i->p[dim] ;
			t0sx.push_back(t0[0]) ;
			t0sy.push_back(t0[1]) ;
			/* we have identified a straight line segment t0 of the
			* fence and need to find the associated other line segment t1
			* that is connected to this one by a piece of the circular rim.
			*/
			double t1[GS_CIRC_DIM] ,
			       t1compass=6.*M_PI ;
			vector<Lineseg>::iterator j ;
			for( j=li.begin() ; j != li.end() ; j++)
			{
				if( j->rim[1] == true)
				{
					double t1wrap = ( i->compass < j->compass ) ? j->compass : 2.*M_PI+j->compass ;
					if( t1wrap < t1compass )
					{
						for(int dim=0; dim<GS_CIRC_DIM ; dim++)
							t1[dim] = r[dim]+j->d[dim]+j->t[1]* j->p[dim] ;
						t1compass = t1wrap ;
					}
				}
			}
			t1sx.push_back(t1[0]) ;
			t1sy.push_back(t1[1]) ;
		}
	}
	/* this is supposed to be a list of pairs of line segments that penetrate
	* the circle and have associated elements that show where the circular segment
	* ends
	*/
	if ( t0sx.size() != t1sx.size() )
	{
		cerr << "Incoherent circle cap definitions" << endl ;
		exit(EXIT_FAILURE) ;
	}
	/* pair up the pairs of straight line ends and define
	* the spherical segments by connecting them by chords
	*/
	for(int i=0 ; i < int(t0sx.size()) ; i++)
	{
		double tmp[2][GS_CIRC_DIM] ;
		tmp[0][0] = t0sx[i] ;
		tmp[0][1] = t0sy[i] ;
		tmp[1][0] = t1sx[i] ;
		tmp[1][1] = t1sy[i] ;
		Sphseg scap(tmp[0],tmp[1],r) ;
		ls.push_back(scap) ;
	}
}

/** Relocate the point the center of mass of its surrounding area
*/
void Point::reloc()
{
	/* The new coordinates
	*/
	double newr[GS_CIRC_DIM] ;

	/* the current center of mass
	*/
	cm(newr) ;
	
	/* remove the old association with polygonal and spherical
	* area elements.
	*/
	li.clear() ;
	ls.clear() ;

	/* set the new coordinates to the cm coordinates
	*/
	for(int dim=0; dim<GS_CIRC_DIM; dim++)
		r[dim]=newr[dim];
}

/** Write a PostScript code which plots the center point and
* the straight line elements of the delimiting area.
* This implies that the circular caps can be plotted in another command
* that plots the entire circle at once.
* @param[in,out] os The stream that receives the PostScript commands.
*/
void Point::PostScript(ostream & os) const
{
	/* emit the segments in a loop over all lines of the fence
	*/
	vector<Lineseg>::const_iterator i = li.begin() ;
	for( ; i != li.end() ; i++)
		i->PostScript(os,r) ;
	/* Add a small circle of the point position
	*/
	os << GS_CIRC_PS_SCALE*r[0] << " " << GS_CIRC_PS_SCALE*r[1] << " " 
		<< GS_CIRC_PS_SCALE*GS_CIRC_PS_POINT_RAD << " 0 360 arc stroke\n" ;
}


/** Construct a point list by reading Cartesian coordinates from an ASCII file.
* Each line of the file that starts with two floating point numbers separated by
* white space is interpreted as containg the x and y coordinate of a point.
* If these coordinates point to somewhere outside the unit circle, this information
* is skipped and defines no point.
* @param[in] file The file name in the current file system.
* @return The collection of all points in the order of appearing in the file.
*/
vector<Point> Point::readInit(char *file)
{
	vector<Point> pts ;
	ifstream inf(file) ;
	if ( !inf)
	{
		cerr << " Cannot open " << file << " for input\n" ;
	}
	else
	{
		for(;;)
		{
			char buf[GS_CIRC_INFILE_LL+1] ;
			inf.getline(buf,GS_CIRC_INFILE_LL) ;
			/* two coordinates of the new point
			*/
			double xy[GS_CIRC_DIM] ;
			/* format mismatch like comment lines etc leads to skipping th eline
			*/
			if( sscanf(buf,"%le %le",&xy[0],&xy[1]) == GS_CIRC_DIM )
			{
				/* skip points outside the unit circle
				*/
				if( hypot(xy[0],xy[1]) < GS_CIRC_RADIUS)
				{
					Point pt(xy[0],xy[1]) ;
					pts.push_back(pt) ;
				}
			}
			if (inf.eof() )
				break ;
		}
		inf.close() ; 
	}
	return pts ;
}

/** Create a set of points in the unit circle
* @param[in] N The number of points to be created.
* @param[in] initRand If true, the points are randomly positioned. If false
*   they are distributed along rings with an attempt to keep the average distance
*   roughly equal by choice of the number of rings.
* @param[in] rs The random number seed.
*/
vector<Point> Point::init(int N, const bool initRand, const int rs)
{
	vector<Point> pts ;
	if (initRand)
	{
		srand(rs) ;
		while( N> 0)
		{
			/* x and y coordinates are selected in the square box.
			* If this falls outside the circle, discard the point.
			*/
			double xy[GS_CIRC_DIM] ;
			xy[0] = (2.*rand())/RAND_MAX-1. ;
			xy[1] = (2.*rand())/RAND_MAX-1. ;
			if( hypot(xy[0],xy[1]) < GS_CIRC_RADIUS )
			{
				Point tmp(xy[0],xy[1]) ;
				pts.push_back(tmp) ;
				N-- ;
			}
		}
	}
	else
	{
		double R = GS_CIRC_RADIUS ;
		/* azimuthal angle
		*/
		double phi=0. ;

		/* x and y coordinate of a new point
		*/
		double xy[GS_CIRC_DIM] ;
#ifdef GS_CIRC_INIT_CTR
		/* the preprocessor variable says that homogenously distributed
		* point set should place one in the middle of the circle, which we do.
		*/
		xy[0]=xy[1]=0. ;
		Point tmp(xy[0],xy[1]) ;
		pts.push_back(tmp) ;
		N-- ;
#endif
		while( N> 0)
		{
			/* area of an annular ring of angle "dphi" is dphi*(R+r)/2*(R-r), where we set
			* a varaible edge=dphi*(R+r)/2=R-r.
			* avrw is the average areal weight for each point.
			*/
			double avrw = M_PI*R*R/N ;
			/* edge is the approximate edge length of the square with such a weight or area
			*/
			double edge = sqrt(avrw) ;
			/* r is the radius of the center of the ring of points within the full circle
			*/
			double r = R-edge/2. ;
			/* distance (radians) along the azimuth between two poitns
			*/
			double dphi = 2.*edge/(r+R) ;
			/* number of points to be placed in that particular ring, rounded up
			*/
			int n = 2.*M_PI/dphi+0.9 ;
			dphi = 2.*M_PI/n ;
			for( int i=0 ; i < n && N >0; i++, N--)
			{
				xy[0]=r*cos(phi) ;
				xy[1] = r*sin(phi) ;
				Point tmp(xy[0],xy[1]) ;
				pts.push_back(tmp) ;
				phi += dphi ;
			}
			/* for better declustering, shift the next ring of points a little
			* relative to the current one
			*/
			phi = dphi/2. ;
			R -= edge ;
		}
	}
	return pts ;
}

/** Create a PostScript file which shows the points and their delimiting polygons.
* @param[in] argv0 A string used to document the program that created the file
* @param[in] pts The set of points to be plotted.
* @param[in] file The name of the file to be created in the file system.
*/
void Point::PostScript(char * argv0, const vector<Point> & pts, const char *file)
{
	ofstream os(file) ;
	if ( !os)
		cerr << "could not open " << file << " for output\n" ;
	else
	{
		time_t now=time(0) ;
		os << "%!PS-Adobe-3.0\n" ;
		os << "%%BoundingBox: 50 50 " << 50+2.*GS_CIRC_PS_SCALE << " " << 50+2.*GS_CIRC_PS_SCALE << endl ;
		os << "%%Title: Circle tiling  " << pts.size() << endl ;
		os << "%%Creator:  " << argv0 << " arXiv:1110.3349 " << endl ;
		os << "%%For: " << getenv("LOGNAME") << endl ;
		os << "%%CreationDate: " << ctime(&now) << endl ;
		os << "%%Pages: 1\n" ;
		os << "%%EndComments\n" ;
		os << "%%Page: 1\n" ;
		os << "(Courier) findfont" ;
		if ( pts.size() < 100)
			os << " 12" ;
		else if ( pts.size() < 200)
			os << " 10" ;
		else
			os << " 8" ;
		os << " scalefont setfont\n" ;
		os << 50+GS_CIRC_PS_SCALE << " " << 50+GS_CIRC_PS_SCALE << " translate\n" ;
		// the large unit circle
		os << "0 0 " << GS_CIRC_PS_SCALE << " 0 360 arc stroke\n" ;

		for(int i=0 ; i < int(pts.size()) ; i++)
		{
			pts[i].PostScript(os) ;
			// the point number
			os << GS_CIRC_PS_SCALE*pts[i].r[0] << " " << GS_CIRC_PS_SCALE*pts[i].r[1] 
				<< " moveto (" << i << ") show\n" ;
		}
		os << "showpage\n" ;
		os << "%%TRAILER\n" ;
		os << "%%EOF\n" ;
	}
}

/** Sort two points by distance to the origin
* @param[in] left
* @param[in] right
* @return true if 'left' is closer to the origin than 'right'
* @since 2019-10-24
*/
bool operator<(const Point & left , const Point & right)
{
	return ( hypot(left.r[0],left.r[1]) < hypot(right.r[0],right.r[1]) ) ;
}


==> anc/Point.h <==
#pragma once

using namespace std ;

#include <iostream>
#include <vector>

#include "Lineseg.h"
#include "Sphseg.h"

/** The Point class describes the location of a point in the unit circle.
* It is associated with the polygonal area surrounding it, potentially
* with one of the edges part of the unit circle rim.
* @author Richard J. Mathar
* @since 2005-07-01
*/
class Point 
{
public:
	/** The x coordinate in r[0], the y-coordinate in r[1]
	*/
	double r[GS_CIRC_DIM] ;

	/** The line segments that surround the point
	*/
	vector<Lineseg> li ;

	/** The circle segments if the point is close to
	* the outer rim of the circle.
	*/
	vector<Sphseg> ls ;

	Point(const double x, const double y) ;

	void neigh( Point & ng) ;

	double area() ;

	static double area(vector<Point> &pts) ;
	static double variance(vector<Point> &pts) ;

	void cm(double coord[2]) ;

	void caps() ;

	void reloc() ;

	void PostScript(ostream & os) const ;

	static vector<Point> readInit(char *file) ;

	static vector<Point> init(int N, const bool initRand, const int rs) ;

	static void PostScript(char * argv0, const vector<Point> & pts, const char *file) ;

protected:
private:
} ;

bool operator<(const Point & left, const Point & right) ;


==> anc/RiemCirc.cxx <==

using namespace std ;

#include "config.h"

#include <cstdlib>
#include <cstring>
#include <cmath>
#include <ctime>
#include <fstream>
#include <iostream>
#include <iomanip>
#include <vector>
#include <unistd.h>
#include <algorithm>

#ifdef HAVE_OMP_H
#include <omp.h>
#endif

#include "Point.h"

/************************************************
  This C++ program calculates weights for Riemann type integration over
  the unit circle. The weights sum up to Pi, the area of the unit circle.
  
  Usage:  RiemCirc [-v] [-C] -i file.asc [-p file.ps] [-a] [-l Nrelo]
          RiemCirc [-v] [-C] [-p file.ps] [-a] [-l Nrelo] [-r seed] [-L Nitr] N

  The output consists of a point list with one point per line and
  three numbers per line. The first two numbers in the line are the Cartesian
  x and y coordinates of the point, the third number is its weight. If the
  option -a had been used, the first two numbers are the polar coordinates
  (distance from the center and angle in radians).

  The ascii output style can be modified to a C/C++ array style with the 
  -C option.

  With the first type of usage, the nodes are pre-assigned and read from the
  file "file.asc" which must contain two, blank-separated numbers per line
  representing the Cartesian x and y coordinate of the node/point. Lines that
  do not start with two numbers are skipped/ignored, as are lines with
  two numbers that define a location outside the unit circle. Additional material
  after the two numbers is also ignored.

  With the second usage, the program assigns "N" points to the interior
  of the circle on its own, attempting to distribute them homogeneously.
  The number N must be larger than zero and the final argument to the call.
  If it is missing a default value of 16 is used.
  
  The weights are calculated as the area inside the (irregular) polygon that surrounds
  the point (if the point is close to the circle rim, it may have one or two
  "sides" replaced by a circle sector). The polygon is constructed similar to
  the definition of Brillouin Zones in solid state physics: a bundle of separator
  lines is defined for each point: one line per remaining "other" point
  in the circle (which lets the algorithm perform with O(N^2)). The separator
  line runs perpendicular to the vector form the current point to the "other" one,
  and has the same closest distance to both points. One may look at it as if the
  individual separator line divides the entire plane into hemispheres, and the
  two points are mirrors of each other w.r.t that line. The polygon is the unit
  of the line segments of this bundle that are closest to the point if
  one looks from the point into the various directions.

  With the option -l one can activate "Nrelo" times looping through the following
  algorithm to modify the point's coordiantes and weights before the final
  output: one loop consists of the computation of the center of mass of
  each of the polygons (including the circle cap if applicable), followed by
  a relocation of the individual point to this center of mass and re-definition
  of the polygons and weights according to the new set of positions.

  With the option -L, Nitr different random start positions are 
  set up and each is run through Nrelo iterations to converge to
  a set of positions with approximate equal weights. The output
  shows only that set of positions which has achieved minimum variance
  in these weights. This is a method to find almost optimized sets
  of equally weighted points in a batch mode fashion.
  
  With the option -p, the PostScript file "file.ps" is created that
  shows the unit circle and the polygons on one single 
  PostScript page. (This is for debugging and documentation purposes). The
  points are marked with small circles with numbers attached, starting from 0.
  The numbers are in the order of the input (if the option -i was used)
  and in the order of the output.

  With the option -r, the initial distribution of points in the circle
  is chosen randomly, the "seed" being the seed for the pseudo
  random number generator. See rand(3C). The weights of the output will
  certainly be spread along a wider interval, unless the option -l
  is used at the same time to shift the initial distribution.

@author Richard J. Mathar www.mpia-hd.mpg.de/~mathar
@since 2005-07-01
@since 2019-10-24 added -L switch
***********************************************************/
int main(int argc, char * argv[])
{
	int oc ;

	bool outputC= false ,
	     verbose = false ,
	     initRand = false ,
	     outputRad = false ;
	char *ifile =0 ;
	char *psfile =0 ;
	int rloops =0 ,
	    itrloop =1 ,
	    N =16 ;
	unsigned int rs =1 ;
	time_t now=time(0) ;
	while ( (oc=getopt(argc,argv,"Ci:p:al:r:vL:")) != EOF)
	{
		switch(oc)
		{
		case 'C':
			outputC = true ;
			break ;
		case 'i':
			ifile = optarg ;
			break ;
		case 'p':
			psfile = optarg ;
			break ;
		case 'a':
			outputRad = true ;
			break ;
		case 'v':
			verbose = true ;
			break ;
		case 'l':
			rloops=atoi(optarg) ;
			break ;
		case 'L':
			itrloop=atoi(optarg) ;
			break ;
		case 'r':
			rs=atoi(optarg) ;
			initRand=true ;
			break ;
		case '?' :
			cerr <<"Invalid command line option " << optopt << endl ;
			break ;
		}
	}
	if ( optind <argc)
	{
		N = atoi(argv[optind]) ;
		if ( N <= 0 )
		{
			cerr << "Invalid point number " << N <<  " (zero or less).\n" ;
			return 1 ;
		}
	}

	/* read a set of points either from the file or create them
	* randomly in the unit circle
	*/
	vector<Point> pts ;
	if ( ifile)
	{
		pts = Point::readInit(ifile);
		itrloop=1 ;
	}
	else
		pts = Point::init(N,initRand,rs);

	/* minimum variance seen so var in all starting configurations
	*/
	double minvar ;
	vector<Point> minpts ;

	/* run with itr different starting configurations
	*/
	for(int itr=0; itr < itrloop; itr++)
	{
		int loops =rloops ;
		/* run loops relocations of the points
		*/
		for(;;)
		{
			#pragma omp parallel for
			for(int i=0 ; i < int(pts.size()) ; i++)
			{
				for(int j=0 ; j < int(pts.size()) ; j++)
					if( i != j)
						pts[i].neigh(pts[j]) ;
				pts[i].caps() ;
			}
			if( loops-- > 0)
			{
				#pragma omp parallel for
				for(int i=0; i < int(pts.size()); i++)
					pts[i].reloc() ;
			}
			else
				break ;
		}
		/* compute which variance is left in the final 
		* set of positions
		*/
		const double vari = Point::variance(pts) ;

		/* if this point set has lower variance: keep it
		*/
		if ( itr==0 || vari < minvar)
		{
			minvar=vari ;
			minpts = pts ;
			/* debugging progress of outer loop
			* cout << "#! " << itr << " " << minvar << endl ;
			*/
		}

		/* create another randomized set of start positions
		*/
		pts = Point::init(N,initRand,++rs);
	}

	/* sort output unless this was from a init file
	* (in case of which we keep the original sequence)
	*/
	if ( ifile == 0 )
		sort(minpts.begin(),minpts.end()) ;

	if ( outputC )
		cout << "[" << minpts.size() << "][3]= {" << endl ;
	cout << std::setprecision(16) ;
	for(int i=0 ; i < int(minpts.size()) ; i++)
	{
		double ar = minpts[i].area() ;
		if ( outputC)
		{
			if ( i )
				cout << "," << endl ;
			if( outputRad)
				cout << "{" <<  hypot(minpts[i].r[0],minpts[i].r[1]) << "," << atan2(minpts[i].r[1],minpts[i].r[0]) 
					<< "," << ar << "}" ;
			else
				cout << "{" <<  minpts[i].r[0] << "," << minpts[i].r[1] << "," << ar << "}" ;
		}
		else
		{
			if( outputRad)
				cout << hypot(minpts[i].r[0],minpts[i].r[1]) << " " << atan2(minpts[i].r[1],minpts[i].r[0]) 
					<< " " << ar << endl ;
			else
				cout << minpts[i].r[0] << " " << minpts[i].r[1] << " " << ar << endl ;
		}
	}

	if ( outputC )
	{
		cout << "} ; /*" << argv[0] << " " << ctime(&now) << "*/\n" ;
	}

	if ( verbose )
	{
		/* compute varaince and add the 1-sigma deviation
		* as a comment
		*/
		const double vari = Point::variance(minpts) ;
		if ( outputC )
			cout << "/* +- " << sqrt(vari) << "*/\n" ;
		else
			cout << "# +- " << sqrt(vari) << endl ;
	}

	if( psfile)
		Point::PostScript(argv[0],minpts,psfile) ;

	return 0 ;
}


==> anc/Sphcap.cxx <==
using namespace std ;

#include <cmath>

#include "Sphcap.h"

/** Constructor given the two points that delimit the base line.
* The program uses a fixed circle radius throughout; the other information is
* already implied by reference to the circle.
* @param[in] p1 Coordinates of one delimiting point of the base (chord) line.
* @param[in] p2 Coordinates of the other delimiting point of the base (chord) line.
*/
Sphcap::Sphcap(const double p1[GS_CIRC_DIM], const double p2[GS_CIRC_DIM]) : ar(-1.), s(-1.)
{
	for(int dim=0 ; dim < GS_CIRC_DIM ;dim++)
	{
		strt[dim] = p1[dim] ;
		end[dim] = p2[dim] ;
	}
}

/** Return the area inside the spherical cap.
* @return The area in the squared length units.
*/
double Sphcap::area()
{
	/* recompute if not already known.
	*/
	if( ar < 0.)
	{
		/* length of the line that intersects the circle.
		*/
		const double ss = base() ;
		/* sine of half of the conic angle of the section
		*/
		const double sinalphhalv = ss/(2.*GS_CIRC_RADIUS) ;
		/* the angle of the conic section (radians)
		*/
		const double alphhalv = asin(sinalphhalv) ;
		/* height of the cap, measured radially outwards
		*/
		const double h = GS_CIRC_RADIUS*(1.-cos(alphhalv)) ;

		/* arc length measured along the circle perimeter
		*/
		const double b = 2.*GS_CIRC_RADIUS*alphhalv ;
		ar =  ((b-ss)*GS_CIRC_RADIUS+ss*h)/2. ;
	}
	return ar ;
}

/** Compute the length of the straight line base.
* @return The distance between the terminal points. As already used with the ctor.
*/
double Sphcap::base()
{
	/* compute if not already known
	*/
	if( s < 0.) // unknown
		/* length between the two points of the intersecting line
		*/
		s = hypot(end[0]-strt[0],end[1]-strt[1]) ;
	return s ;
}

/** Compute the coordinates of the center of mass.
* @return The x and y coordinate of the center of mass of the cap.
*/
void Sphcap::cm(double coord[GS_CIRC_DIM])
{
	/* They have a distance of s^3/(12*area), where s is the length of the base line
	* between the two points where it touches the circle.
	*/
	double ctrdist = pow(base(),3.)/(12.*area()) ;

	/* get the middle of the base line
	*/
	for(int dim=0 ; dim < GS_CIRC_DIM; dim++)
		coord[dim] = (strt[dim]+end[dim])/2. ;

	/* resize/renormalize it to length 'ctrdist', the normalization factor
	*/
	ctrdist /= hypot(coord[0],coord[1]) ;
	for(int dim=0 ; dim < GS_CIRC_DIM; dim++)
		coord[dim] *= ctrdist ;
}


==> anc/Sphcap.h <==
#pragma once
using namespace std ;

#ifndef M_PI
#define M_PI 3.141592653589793238462643
#endif
#ifndef M_PI_2
#define M_PI_2 1.570796326794896619231322
#endif

#define GS_CIRC_RADIUS 1.
#define GS_CIRC_AREA (M_PI*GS_CIRC_RADIUS*GS_CIRC_RADIUS)
#define GS_CIRC_LARGE_T (2<<22)
#define GS_CIRC_PS_POINT_RAD 0.01
#define GS_CIRC_PS_SCALE 250
#define GS_CIRC_INFILE_LL 132
#define GS_CIRC_DIM 2

#define GS_CIRC_INIT_CTR

/** A circle cap. 
* One delimiter is the straight line, the other a circular section.
* @author Richard J. Mathar
* @since 2005-07-01
*/
class Sphcap 
{
public:
	/** x and y coordinate of the start point of the chordal line
	*/
	double strt[GS_CIRC_DIM] ;

	/** x and y coordinate of the end point of the chordal line
	*/
	double end[GS_CIRC_DIM] ;

	Sphcap(const double p1[GS_CIRC_DIM], const double p2[GS_CIRC_DIM]) ;
	
	double area() ;

	double base() ;

	void cm(double coord[GS_CIRC_DIM]) ;
protected:
private:
	/** The area. Kept to avoid recomputation if already computed before.
	*/
	double ar ;

	/** Length of the straight base line. Stored to avoid recomputation
	* if already done before.
	*/
	double s ;
} ;


==> anc/Sphseg.cxx <==
using namespace std ;

#include <cmath>

#include "Sphseg.h"

/** Ctor from three control points.
* p1 and p2 are the two corner points of the triangular subarea shared with the circular cap.
* Order matter for the ctor: 'p1' is to the right of ref, where the common straight line starts,
* 'p2' to the left. Imagine a spectator resting on 'ref' scanning the circle from p1 to p2 with
* an uninterrupted view on the circle rim.
* The angle of this scan may be larger than 180 degrees.
* @param[in] p1 Coordinates of the point where the base line of the spherical cap starts.
* @param[in] p2 Coordinates of the point where the base line of the spherical cap ends.
* @param[in] ref The point of the triangle that is inside the circle.
*/
Sphseg::Sphseg(const double p1[GS_CIRC_DIM], const double p2[GS_CIRC_DIM], const double ref[GS_CIRC_DIM]) 
	: Sphcap(p1,p2), Triang(p1,p2,ref)
{
	/* start angle of the uninterrupted view from 'ref' onto the circle
	*/
	double ph1 = atan2(p1[1]-ref[1],p1[0]-ref[0]) ;
	/* stop angle of the uninterrupted view from 'ref' onto the circle
	*/
	double ph2 = atan2(p2[1]-ref[1],p2[0]-ref[0]) ;
	if (ph2 < ph1)
		ph2 += 2.*M_PI ;
	inverted = ( ph2-ph1 > M_PI) ? true : false ;
	/* start angle from the view from the circle center onto the circle
	*/
	ph1 = atan2(p1[1],p1[0]) ;
	/* stop angle from the view from the circle center onto the circle
	*/
	ph2 = atan2(p2[1],p2[0]) ;
	if (ph2 < ph1)
		ph2 += 2.*M_PI ;
	invertfull = ( ph2-ph1 > M_PI) ? true : false ;
}

/** Calculate the combined area.
* If the triangle is located within the circular cap, the value returned
* is actually the area of the cap minus the triangular part.
* @return The unsigned area covered by the triangle and circular section.
*/
double Sphseg::area()
{
	/* In this case, the two area() calls further down would calculate the area that
	* is not part of the result
	*/
	if (invertfull)
		return GS_CIRC_AREA - Sphcap::area() - Triang::area() ;
	else if (inverted)
		/* in this case, the triangle is inside the circular cap, and
		* the area covered is the difference
		*/
		return Sphcap::area() - Triang::area() ;
	else
		return Sphcap::area() + Triang::area() ;
}

/** Calculate the center of mass coordinates
* @param[out] coord The two Cartesian coordinates of the center of mass of the area.
*/
void Sphseg::cm(double coord[GS_CIRC_DIM])
{
	/* Two areas, one for the spherical cap, the other for the triangle
	*/
	double a[2] ;
	/* center of mass coordinates, one of the cap and the other of the triangle
	*/
	double c[2][GS_CIRC_DIM] ;
	a[0] = Sphcap::area() ;
	a[1] = Triang::area() ;
	Sphcap::cm(c[0]) ;
	Triang::cm(c[1]) ;
	for(int dim=0 ; dim < GS_CIRC_DIM; dim++)
	{
		/* combined center of mass is a linear combination, a simple	
		* integral after all. Again as for the area, there are additive
		* and subtracive cases depending on whether the triangle lies
		* inside or outside the cap.
		*/
		if (invertfull)
			coord[dim] = (a[0]*c[0][dim]+a[1]*c[1][dim])/(a[0]+a[1]-GS_CIRC_AREA) ;
		else if ( inverted)
			/* In this case, the full circle cm is at (0,0), which is the sum of the 
			* (intended area * intended cm)+(calculated area * calculated cm). The "calculated+intended"
			* area sum up to the full circle area. We solve for the 'intended cm' in this case.
			*/
			coord[dim] = (a[0]*c[0][dim]-a[1]*c[1][dim])/(a[0]-a[1]) ;
		else
			coord[dim] = (a[0]*c[0][dim]+a[1]*c[1][dim])/(a[0]+a[1]) ;
	}
}


==> anc/Sphseg.h <==
#pragma once

#include "Sphcap.h"
#include "Triang.h"

/** A class for a circle segment. The united area of a circle cap and a triangle 
* with a common base.
* @author Richard J. Mathar
* @since 2005-07-01
*/
class Sphseg : public Sphcap, public Triang 
{
public:
	Sphseg(const double p1[GS_CIRC_DIM], const double p2[GS_CIRC_DIM], const double ref[GS_CIRC_DIM])  ;
	
	double area() ;

	void cm(double coord[GS_CIRC_DIM]) ;
protected:
private:
	/** A status variable which indicates that the opening angle
	* is larger than 180 degrees. This means that the reference
	* point of the triangle that is inside the circle is also inside
	* the spherical cap.
	*/
	bool inverted ;

	/** A status variable which indicates that the area covers
	* more than half the circle.
	*/
	bool invertfull ;
} ;


==> anc/Triang.cxx <==
using namespace std ;

#include <cmath>

#include "Triang.h"

/** Ctor given the coordinates of the three corners.
* @param a[in] Coordinates of first corner.
* @param b[in] Coordinates of second corner.
* @param c[in] Coordinates of third corner.
*/
Triang::Triang(const double a[GS_CIRC_DIM], const double b[GS_CIRC_DIM], const double c[GS_CIRC_DIM]) : ar(-1.)
{
	for(int dim=0 ; dim < 2 ;dim++)
	{
		corns[0][dim] = a[dim] ;
		corns[1][dim] = b[dim] ;
		corns[2][dim] = c[dim] ;
	}
}

/** Compute the area.
* @return The area in the squared units of the lengths.
*/
double Triang::area()
{
	if( ar < 0.)
	{
		/* use Heron's formula.
		* Lengths of the three sides.
		*/
		double len[3] ;

		/* half perimeter
		*/
		double ss=0. ;
		for(int s=0 ; s < 3 ;s++)
		{
			len[s] = hypot(corns[(s+1)%3][0]-corns[s][0],corns[(s+1)%3][1]-corns[s][1]) ;
			ss += len[s] ;
		}
		ss /= 2. ;
		ar = sqrt(ss*(ss-len[0])*(ss-len[1])*(ss-len[2])) ;
	}
	return ar ;
}

/** Compute center of mass coordinates.
* @param coord[out] On return, the two Cartesian coordinates of the center of mass.
*/
void Triang::cm(double coord[2]) const
{
	/* the cm coordinates are two thirds along a straight line
	* from one corner to the middle of the opposite side
	*/
	for(int dim=0 ; dim < GS_CIRC_DIM ; dim++)
		coord[dim] = (corns[0][dim]+corns[1][dim]+corns[2][dim])/3. ;
}


==> anc/Triang.h <==
#pragma once

#include "Sphcap.h"

/** A rudimentary representation of a planar 2D triangle.
* @author Richard J. Mathar
* @since 2005-07-01
*/
class Triang 
{
public:
	/** x and y coordinates of the three corners
	*/
	double corns[3][2] ;

	Triang(const double a[GS_CIRC_DIM], const double b[GS_CIRC_DIM], const double c[GS_CIRC_DIM]) ;
	
	double area() ;

	void cm(double coord[2]) const ;
protected:
private:
	/** The area. Kept here to avoid recomputation if already known.
	*/
	double ar ;
} ;


==> anc/config.h <==
#define HAVE_OMP_H 1


==> anc/configure.ac <==
AC_INIT([RiemCirc],[2.0.0],[mathar@mpia.de])

AM_INIT_AUTOMAKE([foreign])

AC_CONFIG_HEADERS([config.h])

LT_INIT

AC_PROG_CXX
AC_PROG_INSTALL

AC_CHECK_HEADERS([omp.h unistd.h])

AC_CHECK_LIB(m, sin)

AC_CONFIG_FILES(Makefile)
AC_OUTPUT

